A Complete Proof of $\mathsf{QMA}_1$-Hardness for Weighted Gapped Clique Homology

The computational complexity of simplicial homology has been studied since the question was raised by Kaibel and Pfetsch, and clique homology was later shown to be $\mathsf{QMA}_1$-hard by Crichigno and Kohler. King and Kohler subsequently introduced the weighted, spectrally gapped version considered here and developed a reduction intended to establish the same hardness result in this setting. We give a complete proof of the hard direction. The earlier King-Kohler argument contains a gap in the analysis of the nontrivially folded local gadgets, so the required topological and spectral properties have to be re-established on the clique complexes actually produced by the reduction. This is not a local repair of the published proof: the argument requires a new analysis of the local topology, the filtered cochain complexes, and the interaction of many overlapping gadgets. Our proof uses exact finite certificates for the local combinatorial data and relative homology to determine the effect of each gadget on the encoded qubit space. We then prove the finite-dimensional filtered-Hodge statement needed to recover the corresponding rank-one low-energy penalty and derive a quantitative global estimate that transfers the source-Hamiltonian promise gap to the final weighted Hodge Laplacian. Consequently, for fixed efficiently computable $k(n)$ and inverse-polynomial $\gamma(n)$, weighted gapped clique homology is $\mathsf{QMA}_1(\mathcal G)$-hard. The previously known $\mathsf{QMA}$-containment argument is logically independent of the gap and remains unaffected.

==> anc/certificates/CERTIFICATE_MANIFEST.md <==
# Certificate manifest

The thirteen targets are labelled `Pyth-1`, `Pyth-2`, `4q-1` through `4q-5`, `|00>`, `|11>`, `|011>`, `|1100>`, `|0111>`, and `|0001>`.

| Property | Reproducible command or record | Exact method |
| --- | --- | --- |
| Source complex, folded graph, prism order, cycle, private-core witnesses and all apex assertions | `python3 run_geometry_all.py`, `source_core_witnesses.json`, `logs/geometry.log` | Exact graph comparisons, integer chains and simplex enumeration |
| Signed filling and connecting map | `python3 connecting_cert.py`, `logs/connecting.log` | Exact integer cycle and boundary calculations |
| Orientation and arm swaps | `python3 handedness_cert.py`, `logs/handedness.log` | Finite permutations and exact coefficients |
| C0 | `python3 run_c0_all.py`, `python3 run_comp_all.py` | Exact finite field boundary ranks and Euler characteristic |
| C2 | `python3 run_c2_all.py`, `python3 run_comp_all.py` | Exact induced base comparison |
| C3 | `python3 run_c3_all.py`, `python3 run_comp_all.py` | Exact fixed-depth ranks and Euler characteristic |
| C4 private core | `python3 run_c4_core_all.py`, `python3 run_comp_all.py`; `source_core_witnesses.json` | Exact relative ranks, cycle and nonzero cochain pairing |
| C4 bulk | `python3 run_c4_coerc_all.py`, `logs/c4_coerc.log` | Exact integer matrix comparisons and full column rank over F_2147483647 |

`bash RUN_ALL.sh` runs all commands and records individual logs in `logs/`. The six basis checks run in `run_comp_all.py`; the remaining family-specific scripts run on the seven entangled gadgets. The `diagnostics/` script and `resolve_interedges.py` supply additional checks. Graph and incidence matrices are generated from the included builders. The former source-sphere description and archived version/date/software assertions from the previous ZIP do not apply to this bundle.

Recorded environment (25 September 2026): Python 3.12.14, NumPy 2.3.5, SciPy 1.17.0, and NetworkX 3.4.2. File digests are in `SHA256SUMS`.

## Source provenance

The source-to-file mappings for the graph builders are recorded in `PROVENANCE.md`; the companion notebook constructions are credited to King and Kohler and the clearing optimization to Chen and Kerber.

`SHA256SUMS` records the files in this distribution. The included logs and environment record refer to the recorded run supplied with the archive.


==> anc/certificates/PROVENANCE.md <==
# Provenance

## King-Kohler companion notebooks

The graph-building modules are ports of companion Mathematica constructions associated with Robbie King and Tamara Kohler, *Gapped Clique Homology on weighted graphs is QMA1-hard and contained in QMA*, arXiv:2311.17234v2.

- Article: https://arxiv.org/html/2311.17234v2
- Companion files (reference [mat]): https://www.dropbox.com/sh/p3nwoqacyj0gl1l/AADDb6aULOSn7ZChfSsq1NTba?dl=0

| Python module | Companion notebook | Dependent package files |
| --- | --- | --- |
| `pythag.py` | `pythagorean_gadgets.nb` | `pythag2.py`, `pythag_glued.py`, `resolve_interedges.py` |
| `fourq.py` | `four_qubit_entangled_gadgets.nb` | `fourq2.py`, `fourq_glued.py`, `diagnostics/c1_notebook_asis.py` |
| `compbasis.py` | `computational_basis_state_projectors.nb` | `run_comp_all.py`, `cert_geometry.py` |

The mapping is recorded in the original module headers. The archive does not contain an upstream notebook snapshot, digest, retrieval date, or upstream license file, so the exact notebook revision used for the ports is not identified here. The original source descriptions in the Python modules are preserved.

## Additional package data and checks

The package records the orientation-reversing arm swaps in `handedness_cert.py` and `source_core_witnesses.json`. The files `connecting_cert.py`, `cert_geometry.py`, and `run_geometry_all.py` check the signed filling and reconstruct the source, prism, cone, and folded graph data. The remaining `run_c*` and `cert_c*` scripts perform the relative-topology, filtered-complex, private-core, and incidence-rank checks described in the manuscript.

These checks are separate from the notebook-derived graph builders. The article analyzes the specified completed clique complexes and the signed maps recorded in the certificate data.

## Clearing optimization

The descending-dimensional column reductions in `gf2persist.py`, `gfp_persist.py`, `cert_c3_glued.py`, and `cert_c4_core.py` use the clearing optimization of:

Chao Chen and Michael Kerber, **Persistent Homology Computation with a Twist**, 27th European Workshop on Computational Geometry (EuroCG 2011), 2011.

https://eurocg11.inf.ethz.ch/abstracts/22.pdf

The remaining finite-field elimination and characteristic-zero transfer statements are described separately in the article.


==> anc/certificates/README.md <==
# Certificates

This archive accompanies *A Complete Proof of QMA1-Hardness for Weighted Gapped Clique Homology*. It contains the finite checks for the thirteen canonical local gadgets: two Pythagorean, five four-qubit difference, and six computational-basis gadgets.

The archive is distributed as `certificates.zip` and extracts to `certificates/`.

## Provenance

The graph builders `pythag.py`, `fourq.py`, and `compbasis.py` are Python ports of the King-Kohler companion notebooks `pythagorean_gadgets.nb`, `four_qubit_entangled_gadgets.nb`, and `computational_basis_state_projectors.nb`. `PROVENANCE.md` records this mapping and the public companion-file reference. The exact upstream notebook revision used for the ports is not recorded in the archive.

The package also contains the orientation adjustments, explicit source and core witnesses, and the verification routines used in the article. The column reductions in `gf2persist.py`, `gfp_persist.py`, `cert_c3_glued.py`, and `cert_c4_core.py` use the clearing optimization of Chao Chen and Michael Kerber, *Persistent Homology Computation with a Twist*, EuroCG 2011.

## Running the checks

From the extracted `certificates/` directory run

```bash
bash RUN_ALL.sh
```

The scripts require Python 3 together with `networkx`, `numpy`, and `scipy`. Individual logs are written to `logs/`; a failed check gives a nonzero exit status. A successful run ends with `ALL CERTIFICATES PASSED`. The additional script `diagnostics/c1_notebook_asis.py` is run after the certificate checks.

## Source and geometry data

`source_core_witnesses.json` records the source vertex orders, top-copy maps, bottom folds, signed targets, arm swaps, integer normalizations, source cycles, and private core cycle-cocycle pairings. The certified source object is the finite clique complex generated by `KG`, together with the rational source cycle `c=Z/mu`; the construction does not require these source complexes to be spheres.

`run_geometry_all.py` reconstructs the ordered prism, cone, folded bottom, and bow-tie base and checks graph equality, source simpliciality, `boundary(Z)=0`, and `(pi o f)_# Z=mu*j` by exact integer arithmetic. `connecting_cert.py` independently constructs a filling in the completed clique complex and checks its boundary.

## Certificate checks

- `run_c0_all.py`, `run_comp_all.py`: relative homology of the completed local clique complexes.
- `run_c2_all.py`: induced bow-tie base and intersection checks.
- `run_c3_all.py`: fixed-depth exactness.
- `run_c4_core_all.py`, `run_comp_all.py`: private relative homology and core witnesses.
- `run_c4_coerc_all.py`: integer bulk-matrix comparison and full column rank modulo `2147483647`.
- `handedness_cert.py`: target orientations and arm swaps.

The characteristic-zero conclusions use the transfer arguments and exact witnesses described in the article; agreement of modular ranks alone is not used for that purpose. Floating-point quantities, when printed, are diagnostic only. The logs and environment record included here are those of the recorded run distributed with this archive.


==> anc/certificates/RUN_ALL.sh <==
#!/usr/bin/env bash
# =====================================================================================
# End-to-end verification of certificates C0-C4 for ALL 13 gadgets:
#   2 Pythagorean (m=3), 5 four-qubit (m=4), 6 computational-basis (|00>,|11>,|011>,
#   |1100>,|0111>,|0001>).  Exact arithmetic throughout.  Usage:  bash RUN_ALL.sh
# Each step writes logs/<name>.log; the final line of each log states pass/fail.
# Runtime ~10-15 min on one core.  Requires python3 with numpy, scipy, networkx.
# =====================================================================================
set -u
mkdir -p logs
fail=0
run () {
  echo "=== $1 ==="
  python3 "$2" > "logs/$3" 2>&1; rc=$?
  tail -n 3 "logs/$3"
  if [ $rc -ne 0 ] || grep -qE "(: False$|FAILED)" "logs/$3"; then echo "  !! FAILURE in $2"; fail=1; fi
  echo
}
run "C1 over Z + connecting map (all 13): explicit integer chains"  connecting_cert.py   connecting.log
run "Source complex, standard prism, normalized cycle and private-core witnesses (all 13)" run_geometry_all.py geometry.log
run "C1 handedness: isomorphism + C0 invariance (7 entangled)"      handedness_cert.py   handedness.log
run "C0 relative homology (7 entangled)"                             run_c0_all.py        c0.log
run "C2 no extra base cliques; Ktil cap X = L (7 entangled)"         run_c2_all.py        c2.log
run "C3 page-one vanishing (7 entangled)"                            run_c3_all.py        c3.log
run "C4(a) page-two core H(P,A) (7 entangled)"                       run_c4_core_all.py   c4_core.log
run "C4(b) bulk coercivity, exact rank mod p (all types)"            run_c4_coerc_all.py  c4_coerc.log
run "C0-C4 for all 6 computational-basis gadgets"                    run_comp_all.py      comp.log
run "interEdges Z[i] vs Z[ii]: folded graphs identical"              resolve_interedges.py interedges_resolution.log
echo "=== diagnostic (not a certificate): notebook four-qubit folding as written ==="
PYTHONPATH=".:${PYTHONPATH:-}" python3 diagnostics/c1_notebook_asis.py > logs/diag_notebook_fourq.log 2>&1; rc=$?
tail -n 2 logs/diag_notebook_fourq.log
if [ $rc -ne 0 ]; then echo "  !! FAILURE in notebook diagnostic"; fail=1; fi
echo
if [ $fail -eq 0 ]; then echo "ALL CERTIFICATES PASSED"; else echo "SOME CERTIFICATE FAILED -- see logs/"; exit 1; fi


==> anc/certificates/SHA256SUMS <==
f8cfe8c02eedcfb8c16292450325db3217b2b4ad40e24cf93e3dd814a22dcea6  CERTIFICATE_MANIFEST.md
49ed7e2d686bd7f37119239cbc7af181881f647a6db0b44abcca0ce36f62f606  PROVENANCE.md
f6d26e453bb923aeb07a07181e6ec5fd1059645eb98f65fa65d0a1c603441fac  README.md
10636d976457d607268da298694a05f1b1e0e69bcb15be4dcfa118a6dee46b75  RUN_ALL.sh
72a8bc2992ac3c4aa3aa375159f474ab66a91b74387bf0ff4e0b23092d5edfd6  VERIFICATION_SUMMARY.txt
d21638901685b5ba5b4a286074e280db28a2b6fec6b5f340d2290d45ad342354  cert_c3_glued.py
0429486c559d69af1dc1d76ee9599db7eaf564e9d9b42f0665409818d168e6d7  cert_c4_coercivity.py
7d229e59eba8aff7cf4a2c681b3b6addc374be8d9ae7bfef2995d685f1c05409  cert_c4_core.py
b36bf3d4b6de71eb9a0a05d48998058d45393d4ea9d993964c4c9db1b7dd893e  cert_geometry.py
8bf7d6562d6086d57f2f3d3fbf2e5413596d4be78eeee59ffc099d99fa07856e  compbasis.py
e1021a8135722204b30e780c1089239ae0d363d46ea5a6b07444fddb9906445a  connecting_cert.py
572f1c0eb3586c3493d5df2acf7a1f43ec334737ffd3fc5d8ff10b52cfc69089  diagnostics/c1_notebook_asis.py
861f7f06d465c0b67b1a95488a9bf68132b3fca4e19ce4c6108aa480537248cf  fourq.py
7817730187c73209ffefb10b820d283307f0ed503aa3c152f7502cfc10b6fe37  fourq2.py
6da7b2ad49f89cb399f669a75a06031d0660298e5a4eb2f4e5ef55a7509889f4  fourq_glued.py
c1486b675983732e9ca004f21fc9b63b49d722b7dc1f460ec017ea779de003ed  gf2persist.py
4819a7260de2658eb5bb4a200afcb1b579a9002563bedd641ce0f43bb43dcbdc  gfp_persist.py
5f09439625a7e8ab8953382751f07abc9ee9ba5308c96ca7e12aae1d54101837  handedness_cert.py
b9c3ac538e7903d7a523c3b8e8789c4ae71b76b50b1ac6d8462833f8038b447c  logs/c0.log
08feff6180469af833ddc316639229bf590d223ca822c4dde41462cbd16ecd67  logs/c2.log
ca4818ca906080ca7ad78c0ffb602f1695b142c8b66ed80b6a864a74ea10a03c  logs/c3.log
f0e02b280d0e2d77a1058cd1a4e2ed8603cb155907efbea9861929c5320b28dc  logs/c4_coerc.log
402ec47f277b84fbd57ed474a84b59b8919b70315f549dd81c4683d7813fb3d1  logs/c4_core.log
5de7080cab49711dc36ded9c5a4be0168f02d8fbf9216b1e66c4dbd76a9f420f  logs/comp.log
dcafcff9dc25659b3f36d28fac913e4401420f612d3bf0814ffa7773cb61c214  logs/connecting.log
47674a587f00efafcf70cf1447ce0041e7a3efa313ed389b101d51ee04bdee6e  logs/diag_notebook_fourq.log
192585e29cba2b9e4a480544a9016700c5ae394bb1d4512463c1ec7c05fdbf43  logs/geometry.log
6305ee79b9a0a2ed3a245196aad6f54b15327f9d238fb1a119a50f6634111f4a  logs/handedness.log
8849234c48e3982cc1d2d7095c5495434a25c6a5639b2e070ff4d74b7a8db0ef  logs/interedges_resolution.log
e6d2a444a83af3fea80747439536098130ce257654be6b99e9f93cfbc8ac7e8c  pythag.py
ee6e4dc791f144fa02f7e39d0b4dbd7e3fbe34b922f6cd92b76df89e5942e54f  pythag2.py
5fb7cbbb0c8c7ddc22be3971404f68ce7ca6d4c0c91d06ead6981bd1aec0acda  pythag_glued.py
e267e9b03b8a2cff11b3afbb32a2662778bc322c120a6b4e112cf6a2e4b30489  resolve_interedges.py
0ee7b35e9ff5d89499e665f3280adacebde22a3cd50929b2ff5462e61de09a95  run_c0_all.py
8b97e22e36b5d1ad84dde1be699979dfd0d9c1ebafb98a582dea3ffda06fe037  run_c2_all.py
bb6cb44b8d3ede578d190c137ab4e2e9d7d5292f4cbcb60d5c0cfd3385ff83dc  run_c3_all.py
bb647910e72b1b4ae245afcd35a70b79f0b553ed8b2950167ea4c4ff49e360c0  run_c4_coerc_all.py
5d43d0168b9913b8f9657df358204f23ced94f62763bdddbc0b7f22d7617a0c9  run_c4_core_all.py
e00fb10eb472874c3f9f144a5f19725e8db3220c1a589bfae5407dbb672f572d  run_comp_all.py
3f49e86033d923c4fb3d8ace5b689bb59d6fcd5a116332c1c93d58a295e9864d  run_geometry_all.py
08cb723899acb610fd35c04e4a11a56871d546e068370aa22c2e65c89fa6618c  simplicial.py
e8fce8b82b7d648f9437d8ab3181131cc46be471565ce3b86caa2a948a289ef4  source_core_witnesses.json
4721693a7f0ee324e5f82ba63e876c71c2db81c5baebfd219fd50f7fdeaa6f99  sparserank.py
bf08105f32685929c94189b2c7becfb00b3ffac3ad7686ffb4ab64fb854bbe7f  zlift.py


==> anc/certificates/VERIFICATION_SUMMARY.txt <==
25 September 2026: bash RUN_ALL.sh exited 0 and printed ALL CERTIFICATES PASSED.
C4(b) compares the integer bulk matrices exactly within each graph type and checks full column rank modulo 2147483647. The floating point singular values in the logs are diagnostics only.


==> anc/certificates/cert_c3_glued.py <==
"""C3 on the folded glued complex: depth-graded page-one vanishing e^k_{1,l}=0 (1<=l<=k).
Depth l = #private vertices. d_0 (depth-preserving) = coboundary adding a BASE vertex;
its cohomology e^*_{1,l} equals the homology of (depth-l cells, boundary = remove a BASE
vertex). We compute that homology per depth l with the GF(2) twist engine."""
# Clearing optimization: Chao Chen and Michael Kerber,
# "Persistent Homology Computation with a Twist", EuroCG 2011.
# Algorithmic attribution only; see PROVENANCE.md for the reference.
import time
from simplicial import all_cliques, Complex

def c3_pageone(g, priv, verbose=True):
    t0=time.time()
    cb,nd=all_cliques(g); X=Complex(cb,nd); S=X.S; maxd=X.maxdim
    # cells by (dim, depth)
    def depth(s): return sum(1 for v in s if v in priv)
    # group all cells; for each depth l, list cells by dim with a local index
    from collections import defaultdict
    byl=defaultdict(lambda: defaultdict(list))   # l -> dim -> [cells]
    for dd in range(maxd+1):
        for s in S.get(dd,[]):
            byl[depth(s)][dd].append(s)
    results={}   # (k,l) -> (dim e0, rank d0^k contributions, dim e1)
    maxl=max(byl)
    # For depth l, chain complex: cells=depth-l cells, boundary removes a BASE vertex.
    for l in range(1, maxl+1):
        dimmap=byl[l]
        idx={dd:{s:i for i,s in enumerate(L)} for dd,L in dimmap.items()}
        # boundary_0: dim k -> dim k-1 by removing a base vertex (stay depth l)
        def bcol(k, s):
            col=set(); idxm=idx.get(k-1,{})
            for i in range(len(s)):
                v=s[i]
                if v in priv: continue          # removing private lowers depth: not in d_0
                r=idxm.get(s[:i]+s[i+1:])
                if r is not None: col ^= {r}
            return col
        # twist reduction for ranks of boundary_0 in each dim
        ks=sorted(dimmap); rank={k:0 for k in range(min(ks), max(ks)+2)} if ks else {}
        cleared_next=set()
        for k in range(max(ks), min(ks)-1, -1) if ks else []:
            if k not in dimmap or (k-1) not in dimmap: cleared_next=set(); continue
            cleared=cleared_next; cleared_next=set(); piv={}
            for j,s in enumerate(dimmap[k]):
                if j in cleared: continue
                col=bcol(k,s)
                while col:
                    low=max(col)
                    if low in piv: col^=piv[low]
                    else: piv[low]=col; cleared_next.add(low); rank[k]+=1; break
        # homology dim in each k: e^k_{1,l} = dim_k - rank(bdry_k) - rank(bdry_{k+1})
        for k in ks:
            e0=len(dimmap[k]); e1=e0-rank.get(k,0)-rank.get(k+1,0)
            results[(k,l)]=(e0, rank.get(k,0), e1)
    # report
    bad=[(k,l,v) for (k,l),(e0,r,v) in results.items() if 1<=l<=k and v!=0]
    if verbose:
        print(f"    depth-graded homology computed ({time.time()-t0:.1f}s); "
              f"nonzero e^k_(1,l) with 1<=l<=k: {len(bad)}")
        if bad: 
            for k,l,v in bad[:20]: print(f"      e^{k}_(1,{l}) = {v}  (NONZERO)")
    return dict(results=results, bad=bad, seconds=time.time()-t0)

if __name__=="__main__":
    from fourq_glued import build_fourq_glued
    D=build_fourq_glued((1,0,1,1),(1,0,0,0))
    r=c3_pageone(D["g"], D["privates"])
    print("  C3 page-one vanishing (four-qubit |1011>-|1000>): all e^k_(1,l)=0 for 1<=l<=k:",len(r["bad"])==0)


==> anc/certificates/cert_c4_coercivity.py <==
"""C4 bulk coercivity. v0 = apex (coningOff central vertex). bulk = simplices touching v0.
B_loc = C^{2m-1}([bulk]).  T_i u = (Pi^[2m-2] d_hat_partial^{2m-1} u,  d_hat^{2m-1} u).
Coercivity <=> ker T_i = 0, s_min(T_i)>0 (unweighted; weighting gives the lambda factor).
We verify: dim B_loc, dim ker T_i (exact GF(p)), s_min(T_i) (real)."""
import numpy as np, networkx as nx, time
from itertools import combinations
from simplicial import all_cliques, Complex
p=2147483647

def cliques_touching(G_cliques_by_dim, v0, dim):
    return [s for s in G_cliques_by_dim.get(dim,[]) if v0 in s]

def bulk_operator(g, apex, m):
    cb,nd=all_cliques(g); X=Complex(cb,nd); S=X.S
    d=2*m-1
    B_km1 = [s for s in S.get(d-1,[]) if apex in s]   # bulk (2m-2)-simplices
    B_k   = [s for s in S.get(d,[])   if apex in s]    # bulk (2m-1)-simplices  = B_loc
    B_kp1 = [s for s in S.get(d+1,[]) if apex in s]    # bulk (2m)-simplices
    i_km1={s:i for i,s in enumerate(B_km1)}
    i_kp1={s:i for i,s in enumerate(B_kp1)}
    n=len(B_k)
    # Boundary part: partial^{2m-1} restricted to bulk faces (remove a non-apex vertex)
    rows_b=[]; cols_b=[]; vals_b=[]
    for j,s in enumerate(B_k):
        for a in range(len(s)):
            sub=s[:a]+s[a+1:]
            if apex in sub:                 # bulk face (didn't remove apex)
                r=i_km1.get(sub)
                if r is not None: rows_b.append(r); cols_b.append(j); vals_b.append((-1)**a)
    # Coboundary part = transpose of boundary partial^{2m} restricted to bulk.
    # For each bulk (2m)-simplex t, its bulk (2m-1)-faces are t minus a non-apex vertex.
    i_k={s:i for i,s in enumerate(B_k)}
    rows_c=[]; cols_c=[]; vals_c=[]
    for t in B_kp1:
        for a in range(len(t)):
            v=t[a]
            if v==apex: continue           # face must keep apex to be bulk
            sub=t[:a]+t[a+1:]
            j=i_k.get(sub)
            if j is not None:
                rows_c.append(i_kp1[t]); cols_c.append(j); vals_c.append((-1)**a)
    return n, len(B_km1), len(B_kp1), (rows_b,cols_b,vals_b), (rows_c,cols_c,vals_c)

def gfp_nullity(n, blocks, p):
    # build combined matrix columns (dict row->val) and compute rank over GF(p); nullity=n-rank
    from collections import defaultdict
    cols=[dict() for _ in range(n)]
    off=0
    for (rows,cs,vals),nr in blocks:
        for r,c,v in zip(rows,cs,vals):
            cols[c][off+r]=(cols[c].get(off+r,0)+v)%p
        off+=nr
    # column-reduce
    piv={}; rank=0
    for c in range(n):
        col={r:v%p for r,v in cols[c].items() if v%p}
        while col:
            low=max(col); lv=col[low]
            if low in piv:
                pc,pv=piv[low]; f=(lv*pow(pv,p-2,p))%p
                for r,v in pc.items():
                    nv=(col.get(r,0)-f*v)%p
                    if nv: col[r]=nv
                    elif r in col: del col[r]
            else:
                piv[low]=(col,lv); rank+=1; break
    return n-rank

def smin_real(n, blocks):
    """Smallest singular value of T via sparse shift-invert on the normal equations
    (dense SVD is infeasible at these sizes)."""
    from scipy.sparse import csr_matrix
    from scipy.sparse.linalg import eigsh
    if n==0: return None
    if n==1: return None
    rows=[];cols=[];vals=[];off=0
    for (r,c,v),nr in blocks:
        rows+=[x+off for x in r]; cols+=list(c); vals+=list(v); off+=nr
    T=csr_matrix((vals,(rows,cols)),shape=(off,n)).astype(float)
    k=min(3,n-1)
    ev=eigsh((T.T@T).tocsc(),k=k,sigma=0.0,which='LM',return_eigenvectors=False,maxiter=5000)
    ev=np.sort(ev)
    return float(np.sqrt(max(ev[0],0.0)))

def run(g, apex, m, name, verbose=True):
    t=time.time()
    n, nkm1, nkp1, bd, cb = bulk_operator(g, apex, m)
    blocks=[(bd,nkm1),(cb,nkp1)]
    nul=gfp_nullity(n, blocks, p)
    smin=smin_real(n, blocks)
    if verbose:
        print(f"  {name}: dim B_loc=C^(2m-1)([bulk])={n}; rows(bulk 2m-2)={nkm1}, rows(bulk 2m)={nkp1}")
        print(f"        dim ker T_i = {nul} (exact GF(p));  s_min(T_i) = {smin:.6g}  ->  injective: {nul==0}  [{time.time()-t:.1f}s]")
    return dict(name=name, dimB=n, ker=nul, smin=smin)

if __name__=="__main__":
    from fourq_glued import build_fourq_glued
    D=build_fourq_glued((1,0,1,1),(1,0,0,0))
    run(D["g"], D["apex"], 4, "4q1 |1011>-|1000>")


==> anc/certificates/cert_c4_core.py <==
"""C4 page-2 core: e^k_{2,k+1} = H_k(P, A) where P=Cl(private), A={private cliques with
NONEMPTY base-link}. Relative chains = private cliques with EMPTY base-link (the up-set E);
relative boundary = remove a vertex, keep the face only if it still has empty base-link.
Claim to verify: H_*(P,A) = C in degree 2m, 0 elsewhere  (like (D^{2m}, S^{2m-1}))."""
# Clearing optimization: Chao Chen and Michael Kerber,
# "Persistent Homology Computation with a Twist", EuroCG 2011.
# Algorithmic attribution only; see PROVENANCE.md for the reference.
import time, networkx as nx
from itertools import combinations

def base_link_empty_map(g, priv, base):
    G=nx.Graph(); G.add_edges_from((a,b) for a,b in g)
    nb={}   # private vertex -> frozenset of base neighbors
    for v in G.nodes():
        if v in priv:
            nb[v]=frozenset(w for w in G.neighbors(v) if w in base)
    return G, nb

def core_homology(g, priv, base, m, p=2147483647, verbose=True):
    t0=time.time()
    G,nb=base_link_empty_map(g,priv,base)
    Gp=G.subgraph([v for v in G.nodes() if v in priv])   # private induced subgraph
    # enumerate private cliques (all faces), test empty base-link
    def empty_link(clique):
        it=iter(clique); s=nb[next(it)]
        for v in it:
            s=s & nb[v]
            if not s: return True
        return len(s)==0
    # all private cliques via enumerate_all_cliques on Gp
    cells_by_dim={}
    for c in nx.enumerate_all_cliques(Gp):
        if empty_link(c):
            d=len(c)-1
            cells_by_dim.setdefault(d,[]).append(tuple(sorted(c)))
    dims=sorted(cells_by_dim); 
    if not dims:
        print("  (no empty-base-link private cliques)"); return dict(H={}, seconds=time.time()-t0)
    index={d:{s:i for i,s in enumerate(L)} for d,L in cells_by_dim.items()}
    present={s for L in cells_by_dim.values() for s in L}
    sizes={d:len(cells_by_dim[d]) for d in dims}
    # relative boundary (GF(2) twist): remove a vertex, keep face iff empty base-link (i.e. in present)
    def bcol(k, s):
        col=set(); idxm=index.get(k-1,{})
        for i in range(len(s)):
            sub=s[:i]+s[i+1:]
            r=idxm.get(sub)     # sub is present iff it has empty base-link
            if r is not None: col ^= {r}
        return col
    rank={d:0 for d in range(max(dims)+2)}; cleared_next=set()
    for k in range(max(dims), min(dims)-1, -1):
        if k not in cells_by_dim or (k-1) not in cells_by_dim: cleared_next=set(); continue
        cleared=cleared_next; cleared_next=set(); piv={}
        for j,s in enumerate(cells_by_dim[k]):
            if j in cleared: continue
            col=bcol(k,s)
            while col:
                low=max(col)
                if low in piv: col ^= piv[low]
                else: piv[low]=col; cleared_next.add(low); rank[k]+=1; break
    H={d: sizes.get(d,0)-rank.get(d,0)-rank.get(d+1,0) for d in range(max(dims)+1)}
    H={d:v for d,v in H.items() if v!=0}
    if verbose:
        print(f"    E (empty-base-link) cell counts by dim: {sizes}")
        print(f"    H_*(P,A) = {H}   (expect C in degree 2m={2*m})   [{time.time()-t0:.1f}s]")
    return dict(H=H, sizes=sizes, seconds=time.time()-t0)

if __name__=="__main__":
    from fourq_glued import build_fourq_glued
    D=build_fourq_glued((1,0,1,1),(1,0,0,0))
    print("four-qubit |1011>-|1000>:")
    core_homology(D["g"], D["privates"], D["baseverts"], 4)


==> anc/certificates/cert_geometry.py <==
"""Finite source-complex/prism data recovered from the graph builders.

All vertex labels are the builder's integers.  Source K is Cl(KG); its top
copy is obtained by `top`.  No sphere or purity assertion is made for K.
"""

from compbasis import (build_comp2, build_comp3, build_comp4, cycleVertices,
                       twoCycle, threeCycle, fourCycle)
from fourq_glued import build_fourq_glued
from pythag_glued import build_pythag_glued, _outer_blocks, _inner_blocks
from pythag import Kgraph as pyth_Kgraph
from handedness_cert import GADGETS


def pair_blocks(mapping, source, target):
    if set(source) != set(target):
        raise ValueError("source/top block keys differ")
    for i in source:
        x, y = source[i], target[i]
        if isinstance(x, dict):
            pair_blocks(mapping, x, y)
        elif x in mapping and mapping[x] != y:
            raise ValueError("source vertex has inconsistent top copies")
        else:
            mapping[x] = y


def entangled(name, m, states, target):
    if m == 3:
        D = build_pythag_glued(*states)
        count, q1, q2, q3, M1, M2, M3, Z, mz = _outer_blocks(*states)
        MM1, MM2, MM3, ZZ, MZ = _inner_blocks()
        top = {}
        for a, b in [(M1, MM1), (M2, MM2), (M3, MM3), (Z, ZZ), (mz, MZ)]:
            pair_blocks(top, a, b)
        KG = pyth_Kgraph(M1, M2, M3, Z, mz, count)
    else:
        D = build_fourq_glued(*states)
        from fourq import cycleVertices as cv, Kgraph
        q = [lambda v, off=7*i: v+off for i in range(4)]
        A, B = states
        M = [{i: q[r](cv(A[r])[i-1]) for i in range(1, 5)} for r in range(4)]
        M5 = {1:q[0](1)}; M6 = {1:q[1](1)}
        M7 = {i:q[2](cv(B[2])[i-1]) for i in range(1, 5)}
        M8 = {i:q[3](cv(B[3])[i-1]) for i in range(1, 5)}
        for i in range(2, 5):
            M5[i] = i+27; M6[i] = i+30
        outer = M + [M5, M6, M7, M8]
        mz = {i:i+34 for i in range(1, 11)}
        mm = [{i:i+44+4*r for i in range(1, 5)} for r in range(4)]
        mm5 = {1:mm[0][1]}; mm6 = {1:mm[1][1]}
        mm7 = {1:mm[2][1]}; mm8 = {1:mm[3][1]}
        for i in range(2, 5):
            mm5[i]=i+59; mm6[i]=i+62; mm7[i]=i+65; mm8[i]=i+68
        inner = mm + [mm5, mm6, mm7, mm8]
        mmz={i:i+72 for i in range(1, 11)}
        top={}
        for a,b in zip(outer+[mz], inner+[mmz]): pair_blocks(top,a,b)
        KG=Kgraph(*outer,mz)
    assert {frozenset(e) for e in KG} == {frozenset(e) for e in D['KG']}
    return (name, m, D, top, dict(D['fold']), target)


def basis(name,m,states):
    q = [lambda v, off=7*r:v+off for r in range(m)]
    outer=[{i:q[r](cycleVertices(states[r])[i-1]) for i in range(1,5)} for r in range(m)]
    inner=[{i:1+7*m+4*r+(i-1) for i in range(1,5)} for r in range(m)]
    top={}
    for a,b in zip(outer,inner):pair_blocks(top,a,b)
    if m==2:
        D=build_comp2(states[0]);KG=twoCycle(*outer)
    elif m==3:
        D=build_comp3(states);KG=threeCycle(*outer)
    else:
        D=build_comp4(states);KG=fourCycle(*outer)
    if 'KG' in D: assert {frozenset(e) for e in KG}=={frozenset(e) for e in D['KG']}
    D['KG']=KG
    return (name,m,D,top,{}, {states:1})


def cases():
    for name,m,states,target in GADGETS:
        yield entangled(name,m,states,target)
    for name,states in [('|00>',(0,0)),('|11>',(1,1)),('|011>',(0,1,1)),
                        ('|1100>',(1,1,0,0)),('|0111>',(0,1,1,1)),
                        ('|0001>',(0,0,0,1))]:
        yield basis(name,len(states),states)


==> anc/certificates/compbasis.py <==
"""Port of computational_basis_state_projectors.nb: glued folded gadget Cl(Ghat)."""
# Source construction: computational_basis_state_projectors.nb, companion files associated with
# Robbie King and Tamara Kohler, arXiv:2311.17234v2, reference [mat].
# Exact upstream snapshot is unrecorded; see PROVENANCE.md.
def cycleVertices(state): return [1,3,6,7] if state==0 else [1,2,4,5]
def VV(n,X): return [(n,x) for x in X]
def qubitEdges(q):
    return [(q(1),q(4)),(q(4),q(2)),(q(2),q(5)),(q(1),q(5)),
            (q(1),q(6)),(q(6),q(3)),(q(3),q(7)),(q(7),q(1))]
def interQubitEdgesTwo(a,b):
    e=[]
    for jj in range(1,8):
        e+=VV(a(jj),[b(ii) for ii in range(1,8)])
    return e
def qubitGraphTwo(a,b):
    return qubitEdges(a)+qubitEdges(b)+interQubitEdgesTwo(a,b)
def twoCycle(m,n):  # m,n dicts i->vertex
    e=[]
    e+=VV(m[3],[m[1],m[2]]); e+=VV(m[4],[m[1],m[2]])
    e+=VV(n[1],[m[1],m[2],m[3],m[4]]); e+=VV(n[2],[m[1],m[2],m[3],m[4]])
    e+=VV(n[3],[m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(n[4],[m[1],m[2],m[3],m[4],n[1],n[2]])
    return e
def interEdgesTwo(m,n,mm,nn):
    e=[]
    e+=VV(mm[1],[m[1]]); e+=VV(mm[2],[m[2]])
    e+=VV(mm[3],[m[3],m[1],m[2]]); e+=VV(mm[4],[m[4],m[1],m[2]])
    e+=VV(nn[1],[n[1],m[1],m[2],m[3],m[4]]); e+=VV(nn[2],[n[2],m[1],m[2],m[3],m[4]])
    e+=VV(nn[3],[n[3],m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(nn[4],[n[4],m[1],m[2],m[3],m[4],n[1],n[2]])
    return e
def coningOff(iS,iF):
    return VV(iF+1,[ii for ii in range(iS,iF+1)])

def build_comp2(state):
    """state in {0,1}: gadget for |state state> on 2 qubits."""
    q1=lambda v:v; q2=lambda v:v+7
    m1={i:q1(cycleVertices(state)[i-1]) for i in range(1,5)}
    m2={i:q2(cycleVertices(state)[i-1]) for i in range(1,5)}
    KG=twoCycle(m1,m2)
    mm1={i:i+14 for i in range(1,5)}; mm2={i:i+18 for i in range(1,5)}
    KG2=twoCycle(mm1,mm2)
    hatKG=KG+KG2+interEdgesTwo(m1,m2,mm1,mm2)+coningOff(15,22)
    base=qubitGraphTwo(q1,q2)
    g=hatKG+base
    privates=set(range(15,24))   # inner layer 15-22 + apex 23
    apex=23
    return dict(g=g, base=base, hatKG=hatKG, privates=privates, apex=apex,
                m1=m1,m2=m2,q1=q1,q2=q2,state=state, baseverts=set(range(1,15)))

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    from sparserank import betti_sparse
    for st in [0,1]:
        d=build_comp2(st)
        cb,nd=all_cliques(d["g"]); X=Complex(cb,nd)
        print(f"\n|{st}{st}> gadget Cl(Ghat): #verts={len(nd)}, f={ {k:len(v) for k,v in sorted(cb.items())} }, Euler={X.euler()}")
        b,r=betti_sparse(X.S,X.idx,X.maxdim)
        print("  BETTI(Cl Ghat):",b)
        cbB,ndB=all_cliques(d["base"]); XB=Complex(cbB,ndB)
        bB,_=betti_sparse(XB.S,XB.idx,XB.maxdim)
        print("  BETTI(base 2-qubit):",bB, " Euler base:",XB.euler())

def threeCycle(m,n,o):
    e=[]
    e+=VV(m[3],[m[1],m[2]]); e+=VV(m[4],[m[1],m[2]])
    e+=VV(n[1],[m[1],m[2],m[3],m[4]]); e+=VV(n[2],[m[1],m[2],m[3],m[4]])
    e+=VV(n[3],[m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(n[4],[m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(o[1],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]]); e+=VV(o[2],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(o[3],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]]); e+=VV(o[4],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    return e
def interQubitEdgesThree(a,b,c):
    e=[]
    for jj in range(1,8): e+=VV(a(jj),[b(ii) for ii in range(1,8)])
    for jj in range(1,8): e+=VV(a(jj),[c(kk) for kk in range(1,8)])
    for ii in range(1,8): e+=VV(b(ii),[c(kk) for kk in range(1,8)])
    return e
def qubitGraphThree(a,b,c):
    return qubitEdges(a)+qubitEdges(b)+qubitEdges(c)+interQubitEdgesThree(a,b,c)
def interEdgesThree(m,n,o,mm,nn,oo):
    e=[]
    e+=VV(mm[1],[m[1]]); e+=VV(mm[2],[m[2]])
    e+=VV(mm[3],[m[3],m[1],m[2]]); e+=VV(mm[4],[m[4],m[1],m[2]])
    e+=VV(nn[1],[n[1],m[1],m[2],m[3],m[4]]); e+=VV(nn[2],[n[2],m[1],m[2],m[3],m[4]])
    e+=VV(nn[3],[n[3],m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(nn[4],[n[4],m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(oo[1],[o[1],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]]); e+=VV(oo[2],[o[2],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(oo[3],[o[3],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]]); e+=VV(oo[4],[o[4],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    return e
def build_comp3(states):
    # states = (s1,s2,s3); gadget for |s1 s2 s3>
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14
    m1={i:q1(cycleVertices(states[0])[i-1]) for i in range(1,5)}
    m2={i:q2(cycleVertices(states[1])[i-1]) for i in range(1,5)}
    m3={i:q3(cycleVertices(states[2])[i-1]) for i in range(1,5)}
    KG=threeCycle(m1,m2,m3)
    mm1={i:i+21 for i in range(1,5)}; mm2={i:i+25 for i in range(1,5)}; mm3={i:i+29 for i in range(1,5)}
    KG2=threeCycle(mm1,mm2,mm3)
    hatKG=KG+KG2+interEdgesThree(m1,m2,m3,mm1,mm2,mm3)+coningOff(22,33)
    base=qubitGraphThree(q1,q2,q3)
    g=hatKG+base
    return dict(g=g,base=base,hatKG=hatKG,KG=KG,privates=set(range(22,35)),apex=34,baseverts=set(range(1,22)),
                q1=q1,q2=q2,q3=q3,states=states,m1=m1,m2=m2,m3=m3)

# ---------------------------------------------------------------------------
# m=4 computational-basis gadgets (|1100>, |0111>, |0001> in the notebook).
# Literal port of fourCycle / interQubitEdgesFour / qubitGraphFour / interEdgesFour
# and the notebook setup: q_i offsets 0,7,14,21; inner blocks 29-32,33-36,37-40,41-44;
# hatKG = fourCycle(outer)+fourCycle(inner)+interEdgesFour+coningOff[29,44]; apex 45.
# ---------------------------------------------------------------------------
def fourCycle(m,n,o,p):
    M=[m[1],m[2],m[3],m[4]]; N=[n[1],n[2],n[3],n[4]]; O=[o[1],o[2],o[3],o[4]]
    e=[]
    e+=VV(m[3],[m[1],m[2]]); e+=VV(m[4],[m[1],m[2]])
    e+=VV(n[1],M); e+=VV(n[2],M)
    e+=VV(n[3],M+[n[1],n[2]]); e+=VV(n[4],M+[n[1],n[2]])
    e+=VV(o[1],M+N); e+=VV(o[2],M+N)
    e+=VV(o[3],M+N+[o[1],o[2]]); e+=VV(o[4],M+N+[o[1],o[2]])
    e+=VV(p[1],M+N+O); e+=VV(p[2],M+N+O)
    e+=VV(p[3],M+N+O+[p[1],p[2]]); e+=VV(p[4],M+N+O+[p[1],p[2]])
    return e
def interQubitEdgesFour(a,b,c,d):
    e=[]
    for jj in range(1,8): e+=VV(a(jj),[b(ii) for ii in range(1,8)])
    for jj in range(1,8): e+=VV(a(jj),[c(kk) for kk in range(1,8)])
    for jj in range(1,8): e+=VV(a(jj),[d(kk) for kk in range(1,8)])
    for ii in range(1,8): e+=VV(b(ii),[c(kk) for kk in range(1,8)])
    for ii in range(1,8): e+=VV(b(ii),[d(kk) for kk in range(1,8)])
    for ii in range(1,8): e+=VV(c(ii),[d(kk) for kk in range(1,8)])
    return e
def qubitGraphFour(a,b,c,d):
    return qubitEdges(a)+qubitEdges(b)+qubitEdges(c)+qubitEdges(d)+interQubitEdgesFour(a,b,c,d)
def interEdgesFour(m,n,o,p,mm,nn,oo,pp):
    M=[m[1],m[2],m[3],m[4]]; N=[n[1],n[2],n[3],n[4]]; O=[o[1],o[2],o[3],o[4]]
    e=[]
    e+=VV(mm[1],[m[1]]); e+=VV(mm[2],[m[2]])
    e+=VV(mm[3],[m[3],m[1],m[2]]); e+=VV(mm[4],[m[4],m[1],m[2]])
    e+=VV(nn[1],[n[1]]+M); e+=VV(nn[2],[n[2]]+M)
    e+=VV(nn[3],[n[3]]+M+[n[1],n[2]]); e+=VV(nn[4],[n[4]]+M+[n[1],n[2]])
    e+=VV(oo[1],[o[1]]+M+N); e+=VV(oo[2],[o[2]]+M+N)
    e+=VV(oo[3],[o[3]]+M+N+[o[1],o[2]]); e+=VV(oo[4],[o[4]]+M+N+[o[1],o[2]])
    e+=VV(pp[1],[p[1]]+M+N+O); e+=VV(pp[2],[p[2]]+M+N+O)
    e+=VV(pp[3],[p[3]]+M+N+O+[p[1],p[2]]); e+=VV(pp[4],[p[4]]+M+N+O+[p[1],p[2]])
    return e
def build_comp4(states):
    """states=(s1,s2,s3,s4): gadget for |s1 s2 s3 s4> on 4 qubits."""
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14; q4=lambda v:v+21
    qs=[q1,q2,q3,q4]
    ms=[{i:qs[r](cycleVertices(states[r])[i-1]) for i in range(1,5)} for r in range(4)]
    KG=fourCycle(*ms)
    mms=[{i:i+28+4*r for i in range(1,5)} for r in range(4)]
    KG2=fourCycle(*mms)
    hatKG=KG+KG2+interEdgesFour(*ms,*mms)+coningOff(29,44)
    base=qubitGraphFour(q1,q2,q3,q4)
    return dict(g=hatKG+base, base=base, hatKG=hatKG, KG=KG, privates=set(range(29,46)),
                apex=45, baseverts=set(range(1,29)), states=states)


==> anc/certificates/connecting_cert.py <==
"""connecting_cert.py -- C1 over Z and the connecting map, all 13 gadgets, EXACT INTEGER CHECKS.

For each gadget (Y = Cl(Ghat), X = Cl(G_m), d = 2m-1) this script exhibits explicit integer chains
and verifies, in exact integer arithmetic (Python ints, no reduction mod p in any check):

 (Z)  Z is an integer d-cycle of the finite source K = Cl(KG): boundary(Z) = 0 over Z, Z != 0.
 (H)  handedness pi (product of bow-tie loop reversals, identity for comp-basis) chosen so that
      the integer pushforward (pi o f)_# Z is proportional to the TARGET j; the proportionality
      and the absence of cells outside the target fibres are checked over Z.
 (C)  c~ is an integer (d+1)-chain of the unfolded gadget Khat with boundary(c~) = D*Z over Z.
 (B)  c := (pi o f)_# c~ is an integer (d+1)-chain of Y_pi = Cl(pi(Ghat)) (every cell checked to be
      a clique), and  boundary(c) = mu * j  over Z  for a nonzero integer mu.
 (X)  X has no (d+1)-cells (max clique of G_m has 2m vertices), so H_{d+1}(X) = 0.

Consequences (over Q, hence C):
  * C1: the folded boundary of the gadget is exactly the target cycle up to the nonzero scalar mu,
    i.e. pi o f realizes the projector onto the intended state in the ONE fixed global basis.
  * connecting map: with C0 (H_*(Y,X;C) = C in degree d+1) and (X), the LES reads
       0 -> H_{d+1}(Y) -> C --delta--> H_d(X) -> H_d(Y) -> 0 .
    c is a relative (d+1)-cycle with delta[c] = mu[j] != 0 ([j] != 0: nonzero combination of distinct
    Kunneth basis classes).  Hence delta != 0, im(delta) = <[j]>, H_{d+1}(Y;C) = 0 and
    H_d(Y;C) = H_d(X;C)/<[j]>.
Mod-p linear algebra (p = 2147483647) plus rational reconstruction is used only to FIND Z and c~;
it plays no role in the verification."""
import itertools, sys, time
from collections import defaultdict
from simplicial import all_cliques, Complex
from zlift import lift_vector, boundary_Z, solve_mod_p
from handedness_cert import GADGETS, fundamental_cycle, perm_sign, fund_join, arm_swap
from pythag_glued import build_pythag_glued
from fourq_glued import build_fourq_glued
from compbasis import build_comp2, build_comp3, build_comp4, twoCycle

def push(chain, g):
    out=defaultdict(int)
    for s,c in chain.items():
        img=[g(v) for v in s]
        if len(set(img))<len(img): continue
        out[tuple(sorted(img))]+=perm_sign(img)*c
    return {k:v for k,v in out.items() if v}

def amplitudes_Z(chain, states):
    """integer amplitudes a_z with chain = sum a_z j_z exactly; None if not of that form."""
    amp={}; covered=set()
    for z in states:
        jz=fund_join(z); covered|=set(jz)
        vals={chain.get(t,0)*c for t,c in jz.items()}      # c in {+-1}
        if len(vals)!=1: return None
        amp[z]=vals.pop()
    if any(k not in covered for k in chain): return None
    return amp

def handedness_Z(raw, target, m):
    """CANONICAL RULE (shared with handedness_cert.py): smallest loop-reversal set R with
    sign_R(z)*raw[z] proportional to target[z]; first in lexicographic order."""
    loops=[(q,b) for q in range(m) for b in (0,1)]; zs=list(target); z0=zs[0]
    for r in range(len(loops)+1):
        for R in itertools.combinations(loops,r):
            cor={z:raw[z]*(-1)**sum(1 for (q,b) in R if z[q]==b) for z in zs}
            if all(cor[z]*target[z0]==cor[z0]*target[z] for z in zs): return R
    return None

def target_chain(target):
    ch=defaultdict(int)
    for z,a in target.items():
        for t,c in fund_join(z).items(): ch[t]+=a*c
    return {k:v for k,v in ch.items() if v}

def certify(name, m, KG, hatK, fold, g, base_edges, target, states):
    t0=time.time(); d=2*m-1
    # (X)
    cbX,_=all_cliques(base_edges); okX=(max(cbX)==d)
    # (Z)
    cells,nd,zc=fundamental_cycle(KG,d)
    L=lift_vector({cells[j]:v for j,v in zc.items()}); assert L is not None, "Z reconstruction failed"
    Z,_=L; okZ=(len(Z)>0 and not boundary_Z(Z))
    # (H)
    f=lambda v: fold.get(v,v)
    raw=amplitudes_Z(push(Z,f), states)
    if raw is None: print(f"  {name}: pushforward of Z not of the form sum a_z j_z -> FAIL"); return False
    R=handedness_Z(raw,target,m)
    if R is None: print(f"  {name}: no handedness -> FAIL"); return False
    pi={}; [pi.update(arm_swap(q,b)) for (q,b) in R]
    # (C)
    cb,nd2=all_cliques(hatK); K=Complex(cb,nd2); S,idx=K.S,K.idx
    cols=[]
    for s in S[d+1]:
        col={}
        for i in range(d+2):
            r=idx[d][s[:i]+s[i+1:]]; col[r]=col.get(r,0)+(-1)**i
        cols.append(col)
    x=solve_mod_p(cols,{idx[d][s]:v for s,v in Z.items()}); assert x is not None, "Z not a boundary in Khat mod p"
    Lx=lift_vector(x); assert Lx is not None, "c~ reconstruction failed"
    xi,D=Lx; ct={S[d+1][j]:v for j,v in xi.items()}
    okC=(boundary_Z(ct)=={k:D*v for k,v in Z.items()})
    # (B)
    gpi=[(pi.get(a,a),pi.get(b,b)) for (a,b) in g]
    cbY,_=all_cliques(gpi); Yc=set(); [Yc.update(Lc) for Lc in cbY.values()]
    c=push(ct, lambda v: pi.get(f(v),f(v)))
    inY=all(s in Yc for s in c)
    dc=boundary_Z(c); j=target_chain(target)
    k0=next(iter(j)); mu=dc.get(k0,0)//j[k0] if dc.get(k0,0)%j[k0]==0 else 0
    okB=(mu!=0 and dc=={k:mu*v for k,v in j.items()})
    ok=okX and okZ and okC and inY and okB
    Rd=", ".join(f"q{q+1}|{b}>" for q,b in R) or "none"
    print(f"  {name}: X has no (d+1)-cells {okX} | Z: {len(Z)} cells, dZ=0 {okZ} | handedness [{Rd}] | "
          f"c~: {len(ct)} cells, dc~={D}*Z {okC} | c in Y_pi {inY}, dc = {mu}*j exactly {okB}  "
          f"-> {'CERTIFIED' if ok else 'FAILED'}  [{time.time()-t0:.0f}s]")
    sys.stdout.flush(); return ok

if __name__=="__main__":
    print("="*78); print("C1 over Z + connecting map: explicit integer chains, exact integer verification"); print("="*78)
    allok=True
    for name,m,states,target in GADGETS:
        G=(build_pythag_glued if m==3 else build_fourq_glued)(*states)
        allok&=certify(name,m,G["KG"],G["hatK"],G["fold"],G["g"],G["base"],target,states)
    for name,m,z,build in [("|00>",2,(0,0),lambda:build_comp2(0)),("|11>",2,(1,1),lambda:build_comp2(1)),
                           ("|011>",3,(0,1,1),lambda:build_comp3((0,1,1))),
                           ("|1100>",4,(1,1,0,0),lambda:build_comp4((1,1,0,0))),
                           ("|0111>",4,(0,1,1,1),lambda:build_comp4((0,1,1,1))),
                           ("|0001>",4,(0,0,0,1),lambda:build_comp4((0,0,0,1)))]:
        D=build(); KG=twoCycle(D["m1"],D["m2"]) if m==2 else D["KG"]
        allok&=certify(name,m,KG,D["hatKG"],{},D["g"],D["base"],{z:1},(z,))
    print(f"\nALL 13 GADGETS: boundary(c) = mu*j with c an integer chain of Cl(Ghat), exactly over Z: {allok}")
    print("=> C1 holds over Z (target realized in the one fixed basis) and im(delta) = <[j]>, H_{d+1}(Y;C)=0.")


==> anc/certificates/diagnostics/c1_notebook_asis.py <==
# Step 2A: notebook-as-written mode. The notebook folding is byte-identical across all
# five blocks:  m5 -> q1|1>,  m6 -> q2|0>.  Half A (m1..m4) and m7,m8 are per-block direct
# base assignments. So half-B first two qubits are FIXED to (1,0) regardless of block.
# We compute the exact signed pushforward for each block AS WRITTEN and read off the state.
import numpy as np
from fourq2 import build_fourq_states
from simplicial import all_cliques, Complex
from collections import defaultdict
p=2147483647
def perm_sign(seq):
    perm=sorted(range(len(seq)),key=lambda t:seq[t]); seen=[False]*len(perm); s=1
    for st in range(len(perm)):
        if seen[st]: continue
        l=0;x=st
        while not seen[x]: seen[x]=True;x=perm[x];l+=1
        if l%2==0: s=-s
    return s
def qubit_1cycle(off,state):
    d=[(1,7),(7,3),(3,6),(6,1)] if state==0 else [(1,4),(4,2),(2,5),(5,1)]
    z={}
    for a,b in d:
        a+=off;b+=off;e=tuple(sorted((a,b)));z[e]=z.get(e,0)+(1 if (a,b)==e else -1)
    return z
def fund4(s):
    z=[qubit_1cycle(0,s[0]),qubit_1cycle(7,s[1]),qubit_1cycle(14,s[2]),qubit_1cycle(21,s[3])]
    c={}
    for e1,c1 in z[0].items():
        for e2,c2 in z[1].items():
            for e3,c3 in z[2].items():
                for e4,c4 in z[3].items(): c[e1+e2+e3+e4]=c1*c2*c3*c4
    return c
def nullvec(cols,p):
    data=[dict((r%p,v%p) for r,v in c.items() if v%p) for c in cols]
    coord=[{j:1} for j in range(len(cols))]; piv={}; nul=[]
    for jc in range(len(cols)):
        dd=data[jc];cc=coord[jc];rows=set(dd)
        while rows:
            r=rows.pop()
            if r in dd and r in piv:
                pj=piv[r];fac=dd[r]
                for rr,vv in data[pj].items():
                    nv=(dd.get(rr,0)-fac*vv)%p
                    if nv: dd[rr]=nv
                    elif rr in dd: del dd[rr]
                    rows.add(rr)
                for rr,vv in coord[pj].items():
                    nv=(cc.get(rr,0)-fac*vv)%p
                    if nv: cc[rr]=nv
                    elif rr in cc: del cc[rr]
        if dd:
            pr=min(dd);inv=pow(dd[pr],p-2,p)
            for k in list(dd):dd[k]=dd[k]*inv%p
            for k in list(cc):cc[k]=cc[k]*inv%p
            piv[pr]=jc
        else: nul.append(cc)
    return nul
def modinv(a): return pow(a%p,p-2,p)
def ctr(x): return x if x<=p//2 else x-p
def ss(t): return "".join(map(str,t))

# per-block half-A (m1..m4) and half-B last-two (m7=q3,m8=q4); half-B first-two fixed (1,0).
blocks=[  # (half-A, m7_state, m8_state)  from the notebook
 ((1,0,1,1),0,0),   # block1
 ((0,1,1,0),0,1),   # block2
 ((0,0,1,0),0,1),   # block3
 ((1,1,0,1),1,0),   # block4
 ((1,0,1,1),0,0),   # block5
]
paper=[((1,0,1,1),(1,0,0,0)),((0,1,1,0),(0,1,0,1)),((0,0,1,0),(0,0,0,1)),
       ((1,1,0,1),(1,0,1,0)),((1,0,1,1),(1,1,0,0))]
print("="*78); print("STEP 2A — NOTEBOOK-AS-WRITTEN (m5->q1|1>, m6->q2|0> in every block)"); print("="*78)
for bi,((A,m7,m8)) in enumerate(blocks):
    B=(1,0,m7,m8)   # half-B first two forced to (1,0) by the folding
    D=build_fourq_states(A,B); KG=D["KG"]; f=D["f"]
    cb,nd=all_cliques(KG); X=Complex(cb,nd); S,idx=X.S,X.idx
    for v in nd: f.setdefault(v,v)
    cols=[]
    for sig in S[7]:
        col={}
        for i in range(8):
            r=idx[6].get(sig[:i]+sig[i+1:])
            if r is not None: col[r]=col.get(r,0)+(-1)**i
        cols.append(col)
    zc=nullvec(cols,p)[0]
    push=defaultdict(int)
    for jc,zv in zc.items():
        sig=S[7][jc]; img=[f[v] for v in sig]
        if len(set(img))!=len(img): continue
        push[tuple(sorted(img))]=(push[tuple(sorted(img))]+perm_sign(img)*zv)%p
    push={k:v for k,v in push.items() if v%p}
    def coef(state):
        cyc=fund4(state); vals=set((push.get(t,0)*modinv(c))%p for t,c in cyc.items())
        return ctr(vals.pop()) if len(vals)==1 else None
    cA=coef(A); cB=coef(B)
    pA,pB=paper[bi]
    match = (A==pA and B==pB)
    print(f"  block {bi+1}: realizes {cA:+d}|{ss(A)}> {cB:+d}|{ss(B)}>   |  paper wants |{ss(pA)}>-|{ss(pB)}>   ->  {'MATCH' if match else 'DIFFERENT'}")
print("\n  Verdict: half-B first two qubits are locked to (1,0) by the identical folding, so")
print("  blocks 2,3 give |..01..>->1001 (want 0101/0001) and block 5 gives 1000 (want 1100);")
print("  block 5 becomes an exact duplicate of block 1.")


==> anc/certificates/fourq.py <==
"""Faithful port of four_qubit_entangled_gadgets.nb (m=4, d=7)."""
# Source construction: four_qubit_entangled_gadgets.nb, companion files associated with
# Robbie King and Tamara Kohler, arXiv:2311.17234v2, reference [mat].
# Exact upstream snapshot is unrecorded; see PROVENANCE.md.
def cycleVertices(state): return [1,3,6,7] if state==0 else [1,2,4,5]
def VV(n,X): return [(n,x) for x in X]
def cutCycle(m,n,o,p):
    e=[]
    e+=VV(m[3],[m[1],m[2]]); e+=VV(m[4],[m[1],m[2]])
    e+=VV(n[1],[m[2],m[3],m[4]]); e+=VV(n[2],[m[1],m[2],m[3],m[4]])
    e+=VV(n[3],[m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(n[4],[m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(o[1],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]]); e+=VV(o[2],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(o[3],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]]); e+=VV(o[4],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    e+=VV(p[1],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4]]); e+=VV(p[2],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4]])
    e+=VV(p[3],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4],p[1],p[2]]); e+=VV(p[4],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4],p[1],p[2]])
    return e
def openCycle(m,n,o,p,z):
    e=cutCycle(m,n,o,p)
    e+=VV(z[1],[m[1],n[1],p[1],m[3],m[4],n[3],n[4],o[2],o[3],o[4],p[2],p[3],p[4]])
    e+=VV(z[2],[m[1],n[1],o[1],z[1],m[3],m[4],n[3],n[4],o[3],o[4],p[2],p[3],p[4]])
    e+=VV(z[3],[m[3],m[1],n[1],o[1],p[1],z[1],z[2]])
    e+=VV(z[4],[m[4],m[1],n[1],o[1],p[1],z[1],z[2]])
    e+=VV(z[5],[n[3],m[3],m[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4]])
    e+=VV(z[6],[n[4],m[3],m[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4]])
    e+=VV(z[7],[o[3],m[3],m[4],n[3],n[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4],z[5],z[6]])
    e+=VV(z[8],[o[4],m[3],m[4],n[3],n[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4],z[5],z[6]])
    e+=VV(z[9],[p[3],m[3],m[4],n[3],n[4],o[3],o[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4],z[5],z[6],z[7],z[8]])
    e+=VV(z[10],[p[4],m[3],m[4],n[3],n[4],o[3],o[4],m[1],n[1],o[1],p[1],z[1],z[2],z[3],z[4],z[5],z[6],z[7],z[8]])
    return e
def Kgraph(m,n,o,p,q,r,s,t,z): return openCycle(m,n,o,p,z)+openCycle(q,r,s,t,z)

def build_fourq():
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14; q4=lambda v:v+21
    m1={};m2={};m3={};m4={};m5={};m6={};m7={};m8={};mz={}
    for i in range(1,5):
        m1[i]=q1(cycleVertices(1)[i-1]); m2[i]=q2(cycleVertices(0)[i-1])
        m3[i]=q3(cycleVertices(1)[i-1]); m4[i]=q4(cycleVertices(1)[i-1])
    m5[1]=q1(1); m6[1]=q2(1); m7[1]=q3(1); m8[1]=q4(1)
    for i in range(2,5): m5[i]=i+27
    for i in range(2,5): m6[i]=i+30
    for i in range(2,5): m7[i]=q3(cycleVertices(0)[i-1])
    for i in range(2,5): m8[i]=q4(cycleVertices(0)[i-1])
    for i in range(1,11): mz[i]=i+34
    KG=Kgraph(m1,m2,m3,m4,m5,m6,m7,m8,mz)
    return dict(KG=KG,blocks=dict(m1=m1,m2=m2,m3=m3,m4=m4,m5=m5,m6=m6,m7=m7,m8=m8,mz=mz),
                q1=q1,q2=q2,q3=q3,q4=q4)

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    from sparserank import betti_sparse
    d=build_fourq(); cb,nd=all_cliques(d["KG"]); X=Complex(cb,nd)
    print("4q KG: #verts",len(nd)," f-vector",{k:len(v) for k,v in sorted(cb.items())})
    print("Euler",X.euler())
    b,r=betti_sparse(X.S,X.idx,X.maxdim)
    print("BETTI:",b)


==> anc/certificates/fourq2.py <==
"""Parametrized four-qubit gadget: build_fourq_states(stateA, stateB)."""
from fourq import cycleVertices, VV, Kgraph, openCycle, cutCycle
def build_fourq_states(stateA, stateB):
    # half A (m1..m4) direct base on stateA; half B first two (m5,m6) folded to stateB[0:2],
    # last two (m7,m8) direct base on stateB[2:4]. mz private. Returns KG + folding map f.
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14; q4=lambda v:v+21
    a1,a2,a3,a4=stateA; b1,b2,b3,b4=stateB
    m1={};m2={};m3={};m4={};m5={};m6={};m7={};m8={};mz={}
    for i in range(1,5):
        m1[i]=q1(cycleVertices(a1)[i-1]); m2[i]=q2(cycleVertices(a2)[i-1])
        m3[i]=q3(cycleVertices(a3)[i-1]); m4[i]=q4(cycleVertices(a4)[i-1])
    m5[1]=q1(1); m6[1]=q2(1); m7[1]=q3(1); m8[1]=q4(1)
    for i in range(2,5): m5[i]=i+27
    for i in range(2,5): m6[i]=i+30
    for i in range(2,5): m7[i]=q3(cycleVertices(b3)[i-1])
    for i in range(2,5): m8[i]=q4(cycleVertices(b4)[i-1])
    for i in range(1,11): mz[i]=i+34
    KG=Kgraph(m1,m2,m3,m4,m5,m6,m7,m8,mz)
    # folding map f (private -> base):
    f={}
    for i in range(1,11): f[mz[i]]=q1(1)
    for i in range(1,5): f[m5[i]]=q1(cycleVertices(b1)[i-1])
    for i in range(1,5): f[m6[i]]=q2(cycleVertices(b2)[i-1])
    return dict(KG=KG, f=f, q1=q1,q2=q2,q3=q3,q4=q4, stateA=stateA, stateB=stateB)

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    from sparserank import betti_sparse
    # sanity: block-1 gadget should be S^7
    d=build_fourq_states((1,0,1,1),(1,0,0,0))
    cb,nd=all_cliques(d["KG"]); X=Complex(cb,nd)
    print("1011-1000 KG: #verts",len(nd)," top-f",{k:len(v) for k,v in sorted(cb.items()) if k>=6})
    print("BETTI:",betti_sparse(X.S,X.idx,X.maxdim)[0])


==> anc/certificates/fourq_glued.py <==
"""Four-qubit GLUED folded complex g = tildeKG U qubitGraph, parametrized by (stateA,stateB)."""
from fourq import cycleVertices, VV, Kgraph
def interEdgesHalf(m,n,o,p,z, mm,nn,oo,pp,zz):
    e=[]
    e+=VV(mm[1],[m[1]]); e+=VV(mm[2],[m[2]])
    e+=VV(mm[3],[m[3],m[1],m[2]]); e+=VV(mm[4],[m[4],m[1],m[2]])
    e+=VV(nn[1],[n[1],m[2],m[3],m[4]]); e+=VV(nn[2],[n[2],m[1],m[2],m[3],m[4]])
    e+=VV(nn[3],[n[3],m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(nn[4],[n[4],m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(oo[1],[o[1],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]]); e+=VV(oo[2],[o[2],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(oo[3],[o[3],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]]); e+=VV(oo[4],[o[4],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    e+=VV(pp[1],[p[1],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4]]); e+=VV(pp[2],[p[2],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4]])
    e+=VV(pp[3],[p[3],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4],p[1],p[2]]); e+=VV(pp[4],[p[4],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2],o[3],o[4],p[1],p[2]])
    e+=VV(zz[1],[z[1],m[1],n[1],p[1],m[3],m[4],n[3],n[4],o[2],o[3],o[4],p[2],p[3],p[4]])
    e+=VV(zz[2],[z[2],z[1],m[1],n[1],o[1],m[3],m[4],n[3],n[4],o[3],o[4],p[2],p[3],p[4]])
    e+=VV(zz[3],[z[3],z[1],z[2],m[1],n[1],o[1],p[1],m[3]])
    e+=VV(zz[4],[z[4],z[1],z[2],m[1],n[1],o[1],p[1],m[4]])
    e+=VV(zz[5],[z[5],z[1],z[2],z[3],z[4],m[1],n[1],o[1],p[1],m[3],m[4],n[3]])
    e+=VV(zz[6],[z[6],z[1],z[2],z[3],z[4],m[1],n[1],o[1],p[1],m[3],m[4],n[4]])
    e+=VV(zz[7],[z[7],z[1],z[2],z[3],z[4],z[5],z[6],m[1],n[1],o[1],p[1],m[3],m[4],n[3],n[4],o[3]])
    e+=VV(zz[8],[z[8],z[1],z[2],z[3],z[4],z[5],z[6],m[1],n[1],o[1],p[1],m[3],m[4],n[3],n[4],o[4]])
    e+=VV(zz[9],[z[9],z[1],z[2],z[3],z[4],z[5],z[6],z[7],z[8],m[1],n[1],o[1],p[1],m[3],m[4],n[3],n[4],o[3],o[4],p[3]])
    e+=VV(zz[10],[z[10],z[1],z[2],z[3],z[4],z[5],z[6],z[7],z[8],m[1],n[1],o[1],p[1],m[3],m[4],n[3],n[4],o[3],o[4],p[4]])
    return e
def coningOff(s,f): return VV(f+1,list(range(s,f+1)))

def build_fourq_glued(stateA, stateB):
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14; q4=lambda v:v+21
    a1,a2,a3,a4=stateA; b1,b2,b3,b4=stateB
    m1={};m2={};m3={};m4={};m5={};m6={};m7={};m8={};mz={}
    for i in range(1,5):
        m1[i]=q1(cycleVertices(a1)[i-1]); m2[i]=q2(cycleVertices(a2)[i-1])
        m3[i]=q3(cycleVertices(a3)[i-1]); m4[i]=q4(cycleVertices(a4)[i-1])
    m5[1]=q1(1); m6[1]=q2(1); m7[1]=q3(1); m8[1]=q4(1)
    for i in range(2,5): m5[i]=i+27
    for i in range(2,5): m6[i]=i+30
    for i in range(2,5): m7[i]=q3(cycleVertices(b3)[i-1])
    for i in range(2,5): m8[i]=q4(cycleVertices(b4)[i-1])
    for i in range(1,11): mz[i]=i+34
    KG=Kgraph(m1,m2,m3,m4,m5,m6,m7,m8,mz)
    # inner layer (private)
    mm1={};mm2={};mm3={};mm4={};mm5={};mm6={};mm7={};mm8={};mmz={}
    for i in range(1,5): mm1[i]=i+44
    for i in range(1,5): mm2[i]=i+48
    for i in range(1,5): mm3[i]=i+52
    for i in range(1,5): mm4[i]=i+56
    mm5[1]=mm1[1]; mm6[1]=mm2[1]; mm7[1]=mm3[1]; mm8[1]=mm4[1]
    for i in range(2,5): mm5[i]=i+59
    for i in range(2,5): mm6[i]=i+62
    for i in range(2,5): mm7[i]=i+65
    for i in range(2,5): mm8[i]=i+68
    for i in range(1,11): mmz[i]=i+72
    KG2=Kgraph(mm1,mm2,mm3,mm4,mm5,mm6,mm7,mm8,mmz)
    inter=interEdgesHalf(m1,m2,m3,m4,mz,mm1,mm2,mm3,mm4,mmz)+interEdgesHalf(m5,m6,m7,m8,mz,mm5,mm6,mm7,mm8,mmz)
    hatKG=KG+KG2+inter+coningOff(45,82)   # apex 83
    # folding: mz->q1[1], m5->q1[b1 cycle], m6->q2[b2 cycle]  (outer onto base)
    fold={}
    for i in range(1,11): fold[mz[i]]=q1(1)
    for i in range(1,5): fold[m5[i]]=q1(cycleVertices(b1)[i-1])
    for i in range(1,5): fold[m6[i]]=q2(cycleVertices(b2)[i-1])
    tilde=[(fold.get(a,a),fold.get(b,b)) for (a,b) in hatKG]
    tilde=[(a,b) for (a,b) in tilde if a!=b]   # drop degenerate self-loops from folding
    def qubitEdges(q):
        E=[(1,4),(4,2),(2,5),(1,5),(1,6),(6,3),(3,7),(7,1)]   # bowtie: two 4-cycles sharing vertex 1
        return [tuple(sorted((q(a),q(b)))) for a,b in E]
    def interQ(qs):
        e=[]; 
        for ai in range(len(qs)):
            for bi in range(ai+1,len(qs)):
                for u in range(1,8):
                    for v in range(1,8): e.append(tuple(sorted((qs[ai](u),qs[bi](v)))))
        return e
    base=qubitEdges(q1)+qubitEdges(q2)+qubitEdges(q3)+qubitEdges(q4)+interQ([q1,q2,q3,q4])
    g=tilde+base
    privates=set(range(45,84))   # inner layer 45-82 + apex 83
    baseverts=set(range(1,29))
    return dict(g=g, tilde=tilde, hatK=hatKG, KG=KG, fold=fold, privates=privates, baseverts=baseverts, base=base, apex=83,
                stateA=stateA, stateB=stateB)

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    D=build_fourq_glued((1,0,1,1),(1,0,0,0))
    cb,nd=all_cliques(D["g"]); X=Complex(cb,nd)
    print("4q glued |1011>-|1000>: #verts",len(nd)," f-vector",{k:len(v) for k,v in sorted(cb.items())})


==> anc/certificates/gf2persist.py <==
"""Exact GF(2) homology via twist/clearing column reduction (set-based sparse columns).
Handles the entangled glued relative complexes that free-face collapse cannot.
Betti_k over GF(2); combined with chi and universal coefficients this pins rational homology."""
# Clearing optimization: Chao Chen and Michael Kerber,
# "Persistent Homology Computation with a Twist", EuroCG 2011.
# Algorithmic attribution only; see PROVENANCE.md for the reference.
import time
from simplicial import all_cliques, Complex

def relative_betti_gf2(g, priv, verbose=True):
    t0=time.time()
    cb,nd=all_cliques(g); X=Complex(cb,nd); S=X.S
    maxd=X.maxdim
    # relative cells (>=1 private vertex), indexed per dim
    cells={}; index={}
    for dd in range(maxd+1):
        L=[s for s in S.get(dd,[]) if any(v in priv for v in s)]
        if L:
            cells[dd]=L; index[dd]={s:i for i,s in enumerate(L)}
    dims=sorted(cells)
    sizes={d:len(cells[d]) for d in dims}
    if verbose: print(f"  relative sizes {sizes}  (cliques {time.time()-t0:.1f}s)")
    # boundary columns of dimension k as sets of row-indices (relative (k-1)-faces only)
    def boundary_col(k, jcell):
        s=cells[k][jcell]; col=set(); idxm=index.get(k-1,{})
        for i in range(len(s)):
            sub=s[:i]+s[i+1:]
            r=idxm.get(sub)
            if r is not None: col ^= {r}
        return col
    # twist reduction: process dims high->low; rank[k]=rank(∂_k); clear pivot rows for dim below
    rank={d:0 for d in range(maxd+2)}
    cleared_next=set()   # (k-1)-cells known to reduce to zero column (skip when reducing ∂_{k-1})
    top=max(dims)
    for k in range(top,0,-1):
        if k not in cells or (k-1) not in cells:
            cleared_next=set(); continue
        cleared=cleared_next; cleared_next=set()
        pivots={}   # low_row -> reduced column (set)
        tk=time.time(); nred=0
        for j in range(len(cells[k])):
            if j in cleared:   # column known zero by clearing
                continue
            col=boundary_col(k,j)
            while col:
                low=max(col)
                if low in pivots:
                    col ^= pivots[low]
                else:
                    pivots[low]=col; cleared_next.add(low); rank[k]+=1; break
            nred+=1
        if verbose: print(f"    dim {k}: reduced {nred} cols, rank={rank[k]}, |pivots|={len(pivots)}  ({time.time()-tk:.1f}s)")
    betti={d: sizes.get(d,0)-rank.get(d,0)-rank.get(d+1,0) for d in range(maxd+1)}
    betti={d:v for d,v in betti.items() if v!=0}
    chi=sum(((-1)**d)*sizes.get(d,0) for d in range(maxd+1))
    return dict(sizes=sizes, rank=dict(rank), betti=betti, chi=chi, seconds=time.time()-t0)


==> anc/certificates/gfp_persist.py <==
"""GF(p) twist/clearing reduction (dict-based sparse columns) — cross-check + C3/C4 use."""
# Clearing optimization: Chao Chen and Michael Kerber,
# "Persistent Homology Computation with a Twist", EuroCG 2011.
# Algorithmic attribution only; see PROVENANCE.md for the reference.
import time
from simplicial import all_cliques, Complex

def relative_betti_gfp(g, priv, p=2147483647, verbose=False):
    t0=time.time()
    cb,nd=all_cliques(g); X=Complex(cb,nd); S=X.S; maxd=X.maxdim
    cells={}; index={}
    for dd in range(maxd+1):
        L=[s for s in S.get(dd,[]) if any(v in priv for v in s)]
        if L: cells[dd]=L; index[dd]={s:i for i,s in enumerate(L)}
    dims=sorted(cells); sizes={d:len(cells[d]) for d in dims}
    def bcol(k,j):
        s=cells[k][j]; col={}; idxm=index.get(k-1,{})
        for i in range(len(s)):
            r=idxm.get(s[:i]+s[i+1:])
            if r is not None: col[r]=(col.get(r,0)+(-1)**i)%p
        return {r:v for r,v in col.items() if v}
    rank={d:0 for d in range(maxd+2)}; cleared_next=set(); top=max(dims)
    for k in range(top,0,-1):
        if k not in cells or (k-1) not in cells: cleared_next=set(); continue
        cleared=cleared_next; cleared_next=set(); pivots={}
        for j in range(len(cells[k])):
            if j in cleared: continue
            col=bcol(k,j)
            while col:
                low=max(col); lv=col[low]
                if low in pivots:
                    pc,pv=pivots[low]; f=(lv*pow(pv,p-2,p))%p
                    for r,v in pc.items():
                        nv=(col.get(r,0)-f*v)%p
                        if nv: col[r]=nv
                        elif r in col: del col[r]
                else:
                    pivots[low]=(col,lv); cleared_next.add(low); rank[k]+=1; break
        if verbose: print(f"    dim {k}: rank={rank[k]} ({time.time()-t0:.1f}s)")
    betti={d:sizes.get(d,0)-rank.get(d,0)-rank.get(d+1,0) for d in range(maxd+1)}
    return dict(betti={d:v for d,v in betti.items() if v!=0},
                chi=sum(((-1)**d)*sizes.get(d,0) for d in range(maxd+1)), seconds=time.time()-t0)


==> anc/certificates/handedness_cert.py <==
"""handedness_cert.py -- C1 under ONE fixed global orientation convention, all 7 gadgets.

Fixed global convention (never changed):  |0>: 1->7->3->6 ,  |1>: 1->4->2->5.

For each entangled gadget (2 Pythagorean, 5 four-qubit) this script, with every
number COMPUTED (nothing hardcoded except the target states):

 (a) computes the RAW signed folded boundary f_#[K] over exact GF(p);
 (b) finds a per-gadget handedness pi = product of loop reversals (arm swaps:
     |0>-loop (6 7), |1>-loop (4 5) on a given qubit) such that pi_# f_#[K] = j EXACTLY;
 (c) RECOMPUTES the pushforward with folding pi o f and checks f'_#[K] = j exactly,
     one uniform coefficient per fibre, no cells outside the target fibres;
 (d) checks pi is a vertex bijection fixing every private vertex and fixing the base
     edge set, so the handedness-corrected glued graph pi(G) is ISOMORPHIC to G with
     private and base sets preserved.  Every other certificate (C0, C2, C3, C4) is
     defined from (graph, private set, base set) alone, hence is invariant;
     C4(b)'s operator T lives on apex + inner vertices, which pi does not touch;
 (e) independently RECOMPUTES C0 = H_*(Cl G, X) on pi(G) over GF(2) and checks it
     equals the raw value, with chi_rel = 1.

Why this is not "termwise diagonal conjugation": nothing is done to the Hamiltonian.
Each gadget i is a different GRAPH (folding pi_i o f_i) whose signed boundary is
exactly j_i in the SAME global basis.  pi_i fixes the base graph, so all gadgets
still glue onto one common, unmodified qubit graph; gadget private vertices are
pairwise non-adjacent (C2), so the choices pi_i are independent.

Orientation: the target projector |phi><phi| is blind to an overall sign, so the handedness
is the smallest reversal set realizing the target up to sign (same canonical rule as
connecting_cert.py, which certifies the realized boundary over Z).  This script is the
mod-p discovery + isomorphism/C0-invariance check; connecting_cert.py is the exact proof.
"""
import itertools, sys
from collections import defaultdict
from simplicial import all_cliques, Complex
from gf2persist import relative_betti_gf2
p = 2147483647

def perm_sign(seq):
    perm=sorted(range(len(seq)),key=lambda t:seq[t]); seen=[False]*len(perm); sgn=1
    for st in range(len(perm)):
        if seen[st]: continue
        l=0;x=st
        while not seen[x]: seen[x]=True;x=perm[x];l+=1
        if l%2==0: sgn=-sgn
    return sgn
def qubit_1cycle(offset,state):
    directed=[(1,7),(7,3),(3,6),(6,1)] if state==0 else [(1,4),(4,2),(2,5),(5,1)]
    z={}
    for (a,b) in directed:
        a+=offset;b+=offset;e=tuple(sorted((a,b)));s=1 if (a,b)==e else -1
        z[e]=z.get(e,0)+s
    return z
def fund_join(st):
    cyc={():1}
    for q,b in enumerate(st):
        z=qubit_1cycle(7*q,b); new={}
        for t,c in cyc.items():
            for e,ce in z.items(): new[t+e]=c*ce
        cyc=new
    return cyc
def nullvec(cols):
    data=[dict((r%p,v%p) for r,v in c.items() if v%p) for c in cols]
    coord=[{j:1} for j in range(len(cols))]; pivot={}; nulls=[]
    for jc in range(len(cols)):
        dd=data[jc];cc=coord[jc];rows=set(dd)
        while rows:
            r=rows.pop()
            if r in dd and r in pivot:
                pj=pivot[r];fac=dd[r]
                for rr,vv in data[pj].items():
                    nv=(dd.get(rr,0)-fac*vv)%p
                    if nv: dd[rr]=nv
                    elif rr in dd: del dd[rr]
                    rows.add(rr)
                for rr,vv in coord[pj].items():
                    nv=(cc.get(rr,0)-fac*vv)%p
                    if nv: cc[rr]=nv
                    elif rr in cc: del cc[rr]
        if dd:
            pr=min(dd);inv=pow(dd[pr],p-2,p)
            for k in list(dd):dd[k]=dd[k]*inv%p
            for k in list(cc):cc[k]=cc[k]*inv%p
            pivot[pr]=jc
        else: nulls.append(cc)
    return nulls
def center(x): return x if x<=p//2 else x-p
def sstr(st): return "".join(map(str,st))

def fundamental_cycle(KG, d):
    """Unique GF(p) harmonic d-cycle of the finite source clique complex."""
    cb,nd=all_cliques(KG); X=Complex(cb,nd); S,idx=X.S,X.idx
    nlow=len(S[d-1]); cols=[]
    for sigma in S[d]:
        col={}
        for i in range(d+1):
            r=idx[d-1].get(sigma[:i]+sigma[i+1:])
            if r is not None: col[r]=col.get(r,0)+(-1)**i
        cols.append(col)
    if len(S)>d+1:
        for t,s6 in enumerate(S[d+1]):
            for i in range(d+2):
                j=idx[d].get(s6[:i]+s6[i+1:])
                if j is not None: cols[j][nlow+t]=cols[j].get(nlow+t,0)+(-1)**i
    nulls=nullvec(cols); assert len(nulls)==1, f"nullity {len(nulls)}"
    return S[d], nd, nulls[0]

def pushforward(cells, zc, fold):
    push=defaultdict(int)
    for jc,zv in zc.items():
        img=[fold[v] for v in cells[jc]]
        if len(set(img))!=len(img): continue
        push[tuple(sorted(img))]=(push[tuple(sorted(img))]+perm_sign(img)*zv)%p
    return {k:v for k,v in push.items() if v%p}

def amplitudes(push, states):
    amp={}; covered=set()
    for st in states:
        cyc=fund_join(st); covered|=set(cyc)
        vals=set((push.get(t,0)*pow(c%p,p-2,p))%p for t,c in cyc.items())
        amp[st]=center(vals.pop()) if len(vals)==1 else None
    extra=sum(1 for k in push if k not in covered)
    return amp, extra

def arm_swap(qubit, loop):
    off=7*qubit; a,b=(6,7) if loop==0 else (4,5)
    return {off+a:off+b, off+b:off+a}

def solve_handedness(raw, target, m):
    """CANONICAL RULE (shared with connecting_cert.py): the smallest loop-reversal set R such that
    sign_R(z)*raw[z] = orient*target[z] for a single orient in {+1,-1} (|phi><phi| is sign-blind);
    among equal-size sets the first in lexicographic order, preferring orient=+1."""
    loops=[(q,b) for q in range(m) for b in (0,1)]
    for r in range(len(loops)+1):
        for R in itertools.combinations(loops,r):
            for orient in (+1,-1):
                if all(orient*raw[z]*(-1)**sum(1 for (q,b) in R if z[q]==b)==target[z] for z in target):
                    return R, orient
    return None, None

from pythag2 import build_pythag_states
from pythag_glued import build_pythag_glued
from fourq2 import build_fourq_states
from fourq_glued import build_fourq_glued
GADGETS=[
 ("Pyth-1",3,((0,1,1),(1,0,0),(1,0,1)),{(0,1,1):-5,(1,0,0):4,(1,0,1):3}),
 ("Pyth-2",3,((0,1,0),(1,0,1),(1,0,0)),{(0,1,0):-5,(1,0,0):3,(1,0,1):-4}),
 ("4q-1",4,((1,0,1,1),(1,0,0,0)),{(1,0,1,1):1,(1,0,0,0):-1}),
 ("4q-2",4,((0,1,1,0),(0,1,0,1)),{(0,1,1,0):1,(0,1,0,1):-1}),
 ("4q-3",4,((0,0,1,0),(0,0,0,1)),{(0,0,1,0):1,(0,0,0,1):-1}),
 ("4q-4",4,((1,1,0,1),(1,0,1,0)),{(1,1,0,1):1,(1,0,1,0):-1}),
 ("4q-5",4,((1,0,1,1),(1,1,0,0)),{(1,0,1,1):1,(1,1,0,0):-1}),
]
def fmt(amp,states): return "  ".join((f"{amp[s]:+d}" if amp[s] is not None else "NONUNIF")+f"|{sstr(s)}>" for s in states)

if __name__=="__main__":
    only=set(sys.argv[1:])
    print("="*78)
    print("C1 HANDEDNESS CERTIFICATE -- one fixed global convention, all 7 gadgets")
    print("exact GF(p), p=2147483647 (pushforward);  C0 recomputed over GF(2)")
    print("="*78)
    allok=True
    for name,m,states,target in GADGETS:
        if only and name not in only: continue
        d=2*m-1
        if m==3: D=build_pythag_states(*states); G=build_pythag_glued(*states)
        else:    D=build_fourq_states(*states);  G=build_fourq_glued(*states)
        cells,nd,zc=fundamental_cycle(D["KG"],d)
        f=dict(D["f"]); [f.setdefault(v,v) for v in nd]
        raw,extra0=amplitudes(pushforward(cells,zc,f),states)
        print(f"\n--- {name}: target j = {fmt(target,states)}")
        print(f"(a) raw f_#[K]           = {fmt(raw,states)}   extra cells {extra0}")
        if any(v is None for v in raw.values()) or extra0:
            print("    raw boundary not uniform/clean -> FAIL"); allok=False; continue
        R,orient=solve_handedness(raw,target,m)
        if R is None:
            print("(b) NO handedness realizes the target -> FAIL"); allok=False; continue
        pi={}
        for (q,b) in R: pi.update(arm_swap(q,b))
        Rdesc=", ".join(f"q{q+1}|{b}>" for (q,b) in R) or "none"
        print(f"(b) handedness: reverse loops [{Rdesc}]   source cycle sign {'+' if orient>0 else '-'}")
        fp={v:pi.get(f[v],f[v]) for v in f}
        new,extra=amplitudes(pushforward(cells,zc,fp),states)
        exact=all(new[z] is not None and orient*new[z]==target[z] for z in target) and extra==0
        shown={z:(orient*c if c is not None else None) for z,c in new.items()}
        print(f"(c) recomputed f'_#[K]   = {fmt(shown,states)}   extra cells {extra}   EXACT={exact}")
        priv=G["privates"]; base=G["baseverts"]
        Eb=[e for e in G["g"] if e[0] in base and e[1] in base]
        bset=frozenset(tuple(sorted(e)) for e in Eb)
        bimg=frozenset(tuple(sorted((pi.get(a,a),pi.get(b,b)))) for a,b in Eb)
        iso=(bset==bimg) and not (set(pi)&priv) and set(pi.values())==set(pi) and set(pi)<=base
        print(f"(d) pi fixes privates, permutes base, fixes base edge set: {iso}")
        gpi=[(pi.get(a,a),pi.get(b,b)) for (a,b) in G["g"]]
        r0=relative_betti_gf2(G["g"],priv,verbose=False); r1=relative_betti_gf2(gpi,priv,verbose=False)
        same=(r0["betti"]==r1["betti"]=={d+1:1}) and r0["chi"]==r1["chi"]==1
        print(f"(e) C0 raw {r0['betti']} chi={r0['chi']}  |  C0 pi(G) {r1['betti']} chi={r1['chi']}  identical and ={{{d+1}:1}}: {same}")
        ok=exact and iso and same; allok&=ok
        print(f"    {name}: {'CERTIFIED' if ok else 'FAILED'}")
        sys.stdout.flush()
    print("\n"+"="*78)
    print(f"ALL ENTANGLED GADGETS REALIZE f_#[K]=j EXACTLY UNDER ONE FIXED CONVENTION: {allok}")
    print("Computational-basis gadgets: single basis state, f_#[K]=+-j_z; the sign is the")
    print("orientation of [K] and |z><z| is sign-independent (no handedness needed).")
    print("No diagonal conjugation of the Hamiltonian is used anywhere.")


==> anc/certificates/logs/c0.log <==
==============================================================================
C0 -- relative homology H_*(Cl Ghat, X), 7 entangled gadgets
==============================================================================
  Pyth-1: GF(2) {6: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 6: True   | cross-check GF(p) {6: 1}: True  [9s]
  Pyth-2: GF(2) {6: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 6: True   | cross-check GF(p) {6: 1}: True  [8s]
  4q-1: GF(2) {8: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 8: True   | cross-check GF(p) {8: 1}: True  [15s]
  4q-2: GF(2) {8: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 8: True   | cross-check GF(p) {8: 1}: True  [14s]
  4q-3: GF(2) {8: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 8: True   | cross-check GF(p) {8: 1}: True  [14s]
  4q-4: GF(2) {8: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 8: True   | cross-check GF(p) {8: 1}: True  [16s]
  4q-5: GF(2) {8: 1}, chi_rel=1  => H_*(Y,X;C)=C in deg 8: True   | cross-check GF(p) {8: 1}: True  [15s]

C0 holds for all 7 entangled gadgets (proof: GF(2)+chi; cross-check GF(p) agrees): True


==> anc/certificates/logs/c2.log <==
==============================================================================
C2 -- no extra base cliques; Ktil cap X vs L  (all 7 entangled gadgets)
==============================================================================
      note: Cl(Ghat) has 1644 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  Pyth-1: (i) Cl(Ghat)|base == X: True (4095=4095)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 1644 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  Pyth-2: (i) Cl(Ghat)|base == X: True (4095=4095)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 7272 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  4q-1: (i) Cl(Ghat)|base == X: True (65535=65535)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 7272 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  4q-2: (i) Cl(Ghat)|base == X: True (65535=65535)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 7272 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  4q-3: (i) Cl(Ghat)|base == X: True (65535=65535)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 29100 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  4q-4: (i) Cl(Ghat)|base == X: True (65535=65535)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True
      note: Cl(Ghat) has 29100 cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges); all certificates are computed on Y = Cl(Ghat) itself
  4q-5: (i) Cl(Ghat)|base == X: True (65535=65535)   (ii) Ktil cap X vs L: equal   arm-swap invariant: True

C2 (no extra base cliques; Ktil cap X = L; invariant under every handedness) on all 7: True


==> anc/certificates/logs/c3.log <==
==========================================================================
C3 — folded page-one vanishing e^k_(1,l)=0 (1<=l<=k), ALL entangled gadgets
==========================================================================
  4q |1011>-|1000>: all e^k_(1,l)=0 for 1<=l<=k : True  [6.4s]
  4q |0110>-|0101>: all e^k_(1,l)=0 for 1<=l<=k : True  [5.8s]
  4q |0010>-|0001>: all e^k_(1,l)=0 for 1<=l<=k : True  [5.7s]
  4q |1101>-|1010>: all e^k_(1,l)=0 for 1<=l<=k : True  [6.0s]
  4q |1011>-|1100>: all e^k_(1,l)=0 for 1<=l<=k : True  [6.3s]
  Pyth-1: all e^k_(1,l)=0 for 1<=l<=k : True  [2.9s]
  Pyth-2: all e^k_(1,l)=0 for 1<=l<=k : True  [3.0s]

  C3 passes on all 7 entangled/Pythagorean glued gadgets: True
  (GF(2) vanishing => rational vanishing, so this proves e^k_(1,l)=0 over Q.)


==> anc/certificates/logs/c4_coerc.log <==
==============================================================================
C4(b) bulk coercivity -- exact rank over F_p, p=2147483647
==============================================================================
  comp-basis m=2: operator identical across ['|00>', '|11>']: True (diagnostic sha 45f278e913781228)
      dim B_loc=32, rows=24+16=40, cols=32, rank_Fp=32, ker=0, s_min=1.4142135624  -> injective: True  [1s]
  comp-basis m=3: operator identical across ['|011>']: True (diagnostic sha f8480d50a36125d3)
      dim B_loc=192, rows=240+64=304, cols=192, rank_Fp=192, ker=0, s_min=1.4142135624  -> injective: True  [0s]
  comp-basis m=4: operator identical across ['|1100>', '|0111>', '|0001>']: True (diagnostic sha b61c5e0c19023c08)
      dim B_loc=1024, rows=1792+256=2048, cols=1024, rank_Fp=1024, ker=0, s_min=1.4142135624  -> injective: True  [0s]
  Pythagorean m=3: operator identical across ['Pyth-1', 'Pyth-2']: True (diagnostic sha 712aa455cb144de4)
      dim B_loc=9538, rows=10861+3292=14153, cols=9538, rank_Fp=9538, ker=0, s_min=0.16133985332  -> injective: True  [238s]
  four-qubit m=4: operator identical across ['4q-1', '4q-2', '4q-3', '4q-4', '4q-5']: True (diagnostic sha bed47acf02674171)
      dim B_loc=6656, rows=11296+1664=12960, cols=6656, rank_Fp=6656, ker=0, s_min=0.24232849839  -> injective: True  [57s]

  numerical diagnostic min_type s_min(T) = 0.16133985332 (type: Pythagorean m=3)
  C4(b) holds for every type: True


==> anc/certificates/logs/c4_core.log <==
==============================================================================
C4(a) page-two core H_*(P,A), 7 entangled gadgets
==============================================================================
  Pyth-1: GF(2) H_*(P,A)={6: 1}, chi(P,A)=1  => C in deg 6, 0 below: True  [0s]
  Pyth-2: GF(2) H_*(P,A)={6: 1}, chi(P,A)=1  => C in deg 6, 0 below: True  [0s]
  4q-1: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1  => C in deg 8, 0 below: True  [1s]
  4q-2: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1  => C in deg 8, 0 below: True  [1s]
  4q-3: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1  => C in deg 8, 0 below: True  [1s]
  4q-4: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1  => C in deg 8, 0 below: True  [1s]
  4q-5: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1  => C in deg 8, 0 below: True  [0s]

C4(a) holds for all 7 entangled gadgets: True
=> e^(2m)_(2,2m+1) = C|core>,  e^k_(2,k+1) = 0 for k < 2m.


==> anc/certificates/logs/comp.log <==
==============================================================================
C0-C4 -- all six computational-basis gadgets (exact GF(2)/GF(p))
==============================================================================

--- |00>  (m=2, d=3, apex=23) ---
  C2 : Cl(Ghat)|base == Cl(base): True (255=255);  Cl(hatK) cap X == L: True (80 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = +j_00 exactly over 16 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={4: 1} chi=1  GF(p)={4: 1}  -> C in deg 4: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={4: 1}, chi(P,A)=1 -> C in deg 4: True
  C4b: dim B_loc=32, rows=24+16=40, rank_Fp=32, ker=0, s_min=1.41421, hash 45f278e91378: True
  |00>: ALL C0-C4 CERTIFIED   [0s]

--- |11>  (m=2, d=3, apex=23) ---
  C2 : Cl(Ghat)|base == Cl(base): True (255=255);  Cl(hatK) cap X == L: True (80 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = +j_11 exactly over 16 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={4: 1} chi=1  GF(p)={4: 1}  -> C in deg 4: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={4: 1}, chi(P,A)=1 -> C in deg 4: True
  C4b: dim B_loc=32, rows=24+16=40, rank_Fp=32, ker=0, s_min=1.41421, hash 45f278e91378: True
  |11>: ALL C0-C4 CERTIFIED   [0s]

--- |011>  (m=3, d=5, apex=34) ---
  C2 : Cl(Ghat)|base == Cl(base): True (4095=4095);  Cl(hatK) cap X == L: True (728 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = -j_011 exactly over 64 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={6: 1} chi=1  GF(p)={6: 1}  -> C in deg 6: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={6: 1}, chi(P,A)=1 -> C in deg 6: True
  C4b: dim B_loc=192, rows=240+64=304, rank_Fp=192, ker=0, s_min=1.41421, hash f8480d50a361: True
  |011>: ALL C0-C4 CERTIFIED   [0s]

--- |1100>  (m=4, d=7, apex=45) ---
  C2 : Cl(Ghat)|base == Cl(base): True (65535=65535);  Cl(hatK) cap X == L: True (6560 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = +j_1100 exactly over 256 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={8: 1} chi=1  GF(p)={8: 1}  -> C in deg 8: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1 -> C in deg 8: True
  C4b: dim B_loc=1024, rows=1792+256=2048, rank_Fp=1024, ker=0, s_min=1.41421, hash b61c5e0c1902: True
  |1100>: ALL C0-C4 CERTIFIED   [9s]

--- |0111>  (m=4, d=7, apex=45) ---
  C2 : Cl(Ghat)|base == Cl(base): True (65535=65535);  Cl(hatK) cap X == L: True (6560 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = -j_0111 exactly over 256 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={8: 1} chi=1  GF(p)={8: 1}  -> C in deg 8: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1 -> C in deg 8: True
  C4b: dim B_loc=1024, rows=1792+256=2048, rank_Fp=1024, ker=0, s_min=1.41421, hash b61c5e0c1902: True
  |0111>: ALL C0-C4 CERTIFIED   [10s]

--- |0001>  (m=4, d=7, apex=45) ---
  C2 : Cl(Ghat)|base == Cl(base): True (65535=65535);  Cl(hatK) cap X == L: True (6560 cells);  Cl(Ghat) == X u hatK: True
  C1 : [L] = -j_0001 exactly over 256 cells, extra 0: True
  C0 : H_*(Cl Ghat,X) GF(2)={8: 1} chi=1  GF(p)={8: 1}  -> C in deg 8: True
  C3 : e^k_(1,l)=0 for all 1<=l<=k: True
  C4a: GF(2) H_*(P,A)={8: 1}, chi(P,A)=1 -> C in deg 8: True
  C4b: dim B_loc=1024, rows=1792+256=2048, rank_Fp=1024, ker=0, s_min=1.41421, hash b61c5e0c1902: True
  |0001>: ALL C0-C4 CERTIFIED   [10s]

==============================================================================
  m=2: bulk operator identical across ['|00>', '|11>']: True  (diagnostic hash 45f278e91378)
  m=3: bulk operator identical across ['|011>']: True  (diagnostic hash f8480d50a361)
  m=4: bulk operator identical across ['|1100>', '|0111>', '|0001>']: True  (diagnostic hash b61c5e0c1902)

ALL SIX COMPUTATIONAL-BASIS GADGETS PASS C0-C4: True


==> anc/certificates/logs/connecting.log <==
==============================================================================
C1 over Z + connecting map: explicit integer chains, exact integer verification
==============================================================================
  Pyth-1: X has no (d+1)-cells True | Z: 3232 cells, dZ=0 True | handedness [q1|0>, q3|0>] | c~: 21692 cells, dc~=1*Z True | c in Y_pi True, dc = -2616*j exactly True  -> CERTIFIED  [21s]
  Pyth-2: X has no (d+1)-cells True | Z: 3232 cells, dZ=0 True | handedness [q1|0>] | c~: 21692 cells, dc~=1*Z True | c in Y_pi True, dc = 2616*j exactly True  -> CERTIFIED  [21s]
  4q-1: X has no (d+1)-cells True | Z: 1664 cells, dZ=0 True | handedness [none] | c~: 14976 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [14s]
  4q-2: X has no (d+1)-cells True | Z: 1664 cells, dZ=0 True | handedness [none] | c~: 14976 cells, dc~=1*Z True | c in Y_pi True, dc = -1*j exactly True  -> CERTIFIED  [14s]
  4q-3: X has no (d+1)-cells True | Z: 1664 cells, dZ=0 True | handedness [none] | c~: 14976 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [14s]
  4q-4: X has no (d+1)-cells True | Z: 1664 cells, dZ=0 True | handedness [q2|0>] | c~: 14976 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [14s]
  4q-5: X has no (d+1)-cells True | Z: 1664 cells, dZ=0 True | handedness [q2|0>] | c~: 14976 cells, dc~=1*Z True | c in Y_pi True, dc = -1*j exactly True  -> CERTIFIED  [14s]
  |00>: X has no (d+1)-cells True | Z: 16 cells, dZ=0 True | handedness [none] | c~: 80 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [0s]
  |11>: X has no (d+1)-cells True | Z: 16 cells, dZ=0 True | handedness [none] | c~: 80 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [0s]
  |011>: X has no (d+1)-cells True | Z: 64 cells, dZ=0 True | handedness [none] | c~: 448 cells, dc~=1*Z True | c in Y_pi True, dc = -1*j exactly True  -> CERTIFIED  [0s]
  |1100>: X has no (d+1)-cells True | Z: 256 cells, dZ=0 True | handedness [none] | c~: 2304 cells, dc~=1*Z True | c in Y_pi True, dc = 1*j exactly True  -> CERTIFIED  [2s]
  |0111>: X has no (d+1)-cells True | Z: 256 cells, dZ=0 True | handedness [none] | c~: 2304 cells, dc~=1*Z True | c in Y_pi True, dc = -1*j exactly True  -> CERTIFIED  [2s]
  |0001>: X has no (d+1)-cells True | Z: 256 cells, dZ=0 True | handedness [none] | c~: 2304 cells, dc~=1*Z True | c in Y_pi True, dc = -1*j exactly True  -> CERTIFIED  [2s]

ALL 13 GADGETS: boundary(c) = mu*j with c an integer chain of Cl(Ghat), exactly over Z: True
=> C1 holds over Z (target realized in the one fixed basis) and im(delta) = <[j]>, H_{d+1}(Y;C)=0.


==> anc/certificates/logs/diag_notebook_fourq.log <==
==============================================================================
STEP 2A — NOTEBOOK-AS-WRITTEN (m5->q1|1>, m6->q2|0> in every block)
==============================================================================
  block 1: realizes +1|1011> -1|1000>   |  paper wants |1011>-|1000>   ->  MATCH
  block 2: realizes -1|0110> +1|1001>   |  paper wants |0110>-|0101>   ->  DIFFERENT
  block 3: realizes +1|0010> +1|1001>   |  paper wants |0010>-|0001>   ->  DIFFERENT
  block 4: realizes +1|1101> +1|1010>   |  paper wants |1101>-|1010>   ->  MATCH
  block 5: realizes +1|1011> -1|1000>   |  paper wants |1011>-|1100>   ->  DIFFERENT

  Verdict: half-B first two qubits are locked to (1,0) by the identical folding, so
  blocks 2,3 give |..01..>->1001 (want 0101/0001) and block 5 gives 1000 (want 1100);
  block 5 becomes an exact duplicate of block 1.


==> anc/certificates/logs/geometry.log <==
Pyth-1: exact prism graph and fold YES; boundary normalized to j (mu=-2616) YES; core relative cycle/coordinate cocycle pairing -2616/-2616 != 0 YES
Pyth-2: exact prism graph and fold YES; boundary normalized to j (mu=2616) YES; core relative cycle/coordinate cocycle pairing -2616/2616 != 0 YES
4q-1: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
4q-2: exact prism graph and fold YES; boundary normalized to j (mu=-1) YES; core relative cycle/coordinate cocycle pairing 1/-1 != 0 YES
4q-3: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
4q-4: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
4q-5: exact prism graph and fold YES; boundary normalized to j (mu=-1) YES; core relative cycle/coordinate cocycle pairing 1/-1 != 0 YES
|00>: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
|11>: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
|011>: exact prism graph and fold YES; boundary normalized to j (mu=-1) YES; core relative cycle/coordinate cocycle pairing 1/-1 != 0 YES
|1100>: exact prism graph and fold YES; boundary normalized to j (mu=1) YES; core relative cycle/coordinate cocycle pairing 1/1 != 0 YES
|0111>: exact prism graph and fold YES; boundary normalized to j (mu=-1) YES; core relative cycle/coordinate cocycle pairing 1/-1 != 0 YES
|0001>: exact prism graph and fold YES; boundary normalized to j (mu=-1) YES; core relative cycle/coordinate cocycle pairing 1/-1 != 0 YES
ALL SOURCE, PRISM AND CORE WITNESSES CERTIFIED


==> anc/certificates/logs/handedness.log <==
==============================================================================
C1 HANDEDNESS CERTIFICATE -- one fixed global convention, all 7 gadgets
exact GF(p), p=2147483647 (pushforward);  C0 recomputed over GF(2)
==============================================================================

--- Pyth-1: target j = -5|011>  +4|100>  +3|101>
(a) raw f_#[K]           = -5|011>  +4|100>  -3|101>   extra cells 0
(b) handedness: reverse loops [q1|0>, q3|0>]   source cycle sign -
(c) recomputed f'_#[K]   = -5|011>  +4|100>  +3|101>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {6: 1} chi=1  |  C0 pi(G) {6: 1} chi=1  identical and ={6:1}: True
    Pyth-1: CERTIFIED

--- Pyth-2: target j = -5|010>  -4|101>  +3|100>
(a) raw f_#[K]           = +5|010>  -4|101>  +3|100>   extra cells 0
(b) handedness: reverse loops [q1|0>]   source cycle sign +
(c) recomputed f'_#[K]   = -5|010>  -4|101>  +3|100>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {6: 1} chi=1  |  C0 pi(G) {6: 1} chi=1  identical and ={6:1}: True
    Pyth-2: CERTIFIED

--- 4q-1: target j = +1|1011>  -1|1000>
(a) raw f_#[K]           = +1|1011>  -1|1000>   extra cells 0
(b) handedness: reverse loops [none]   source cycle sign +
(c) recomputed f'_#[K]   = +1|1011>  -1|1000>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {8: 1} chi=1  |  C0 pi(G) {8: 1} chi=1  identical and ={8:1}: True
    4q-1: CERTIFIED

--- 4q-2: target j = +1|0110>  -1|0101>
(a) raw f_#[K]           = -1|0110>  +1|0101>   extra cells 0
(b) handedness: reverse loops [none]   source cycle sign -
(c) recomputed f'_#[K]   = +1|0110>  -1|0101>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {8: 1} chi=1  |  C0 pi(G) {8: 1} chi=1  identical and ={8:1}: True
    4q-2: CERTIFIED

--- 4q-3: target j = +1|0010>  -1|0001>
(a) raw f_#[K]           = +1|0010>  -1|0001>   extra cells 0
(b) handedness: reverse loops [none]   source cycle sign +
(c) recomputed f'_#[K]   = +1|0010>  -1|0001>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {8: 1} chi=1  |  C0 pi(G) {8: 1} chi=1  identical and ={8:1}: True
    4q-3: CERTIFIED

--- 4q-4: target j = +1|1101>  -1|1010>
(a) raw f_#[K]           = +1|1101>  +1|1010>   extra cells 0
(b) handedness: reverse loops [q2|0>]   source cycle sign +
(c) recomputed f'_#[K]   = +1|1101>  -1|1010>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {8: 1} chi=1  |  C0 pi(G) {8: 1} chi=1  identical and ={8:1}: True
    4q-4: CERTIFIED

--- 4q-5: target j = +1|1011>  -1|1100>
(a) raw f_#[K]           = +1|1011>  +1|1100>   extra cells 0
(b) handedness: reverse loops [q2|0>]   source cycle sign -
(c) recomputed f'_#[K]   = +1|1011>  -1|1100>   extra cells 0   EXACT=True
(d) pi fixes privates, permutes base, fixes base edge set: True
(e) C0 raw {8: 1} chi=1  |  C0 pi(G) {8: 1} chi=1  identical and ={8:1}: True
    4q-5: CERTIFIED

==============================================================================
ALL ENTANGLED GADGETS REALIZE f_#[K]=j EXACTLY UNDER ONE FIXED CONVENTION: True
Computational-basis gadgets: single basis state, f_#[K]=+-j_z; the sign is the
orientation of [K] and |z><z| is sign-independent (no handedness needed).
No diagonal conjugation of the Hamiltonian is used anywhere.


==> anc/certificates/logs/interedges_resolution.log <==
Pythagorean glued  H_*(Cl g, X)  under each reading of the notebook z-argument:
  required (folded mapping cone): C in degree d+1 = 6  i.e. {6:1}

  Z[ii]  (intended, per-block)   : H_* = {6: 1}, chi = 1   <-- CORRECT
  Z[ 1] (literal stale i =  1) : H_* = {6: 1}, chi = 1   matches {6:1}
  Z[ 7] (literal stale i =  7) : H_* = {6: 1}, chi = 1   matches {6:1}
  Z[ 9] (literal stale i =  9) : H_* = {6: 1}, chi = 1   matches {6:1}
  Z[12] (literal stale i = 12) : H_* = {6: 1}, chi = 1   matches {6:1}

Folded glued graph identical across ALL z-readings: True  (|E|=3039)
=> The Z[i] vs Z[ii] notebook question is IMMATERIAL to the certificate:
   folding sends every outer z-vertex to the base vertex q1(1), so the
   inter-edge z-endpoint (hence the folded complex) is the same for any block.


==> anc/certificates/pythag.py <==
"""Faithful port of pythagorean_gadgets.nb construction (m=3, d=5)."""
# Source construction: pythagorean_gadgets.nb, companion files associated with
# Robbie King and Tamara Kohler, arXiv:2311.17234v2, reference [mat].
# Exact upstream snapshot is unrecorded; see PROVENANCE.md.
def cycleVertices(state):   # 1-based list
    return [1,3,6,7] if state==0 else [1,2,4,5]

def VV(n, X):               # edges {n,x}
    return [(n, x) for x in X]

# blocks are dicts i(1-based)->vertex id
def cutCycle(m,n,o):
    e=[]
    e+=VV(m[3],[m[1],m[2]])
    e+=VV(m[4],[m[1],m[2]])
    e+=VV(n[1],[m[2],m[3],m[4]])
    e+=VV(n[2],[m[1],m[2],m[3],m[4]])
    e+=VV(n[3],[m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(n[4],[m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(o[1],[m[2],m[3],m[4],n[2],n[3],n[4]])
    e+=VV(o[2],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(o[3],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    e+=VV(o[4],[m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    return e

def openCycle(m,n,o,z):
    e=cutCycle(m,n,o)
    e+=VV(o[1],[m[1],n[1]])
    e+=VV(z[1],[m[1],n[1],m[3],m[4],n[3],n[4],o[2],o[3],o[4]])
    e+=VV(z[2],[m[1],n[1],o[1],z[1],m[3],n[3],o[3]])
    e+=VV(z[3],[m[1],n[1],o[1],z[1],z[2],m[4],n[3],o[3]])
    e+=VV(z[4],[m[1],n[1],o[1],z[1],z[2],m[3],n[3],o[4]])
    e+=VV(z[5],[m[1],n[1],o[1],z[1],z[2],z[3],z[4],m[4],n[3],o[4]])
    e+=VV(z[6],[m[1],n[1],o[1],z[1],z[3],z[4],z[5],m[4],n[4],o[4]])
    e+=VV(z[7],[m[1],n[1],o[1],z[1],z[2],z[3],z[6],m[4],n[4],o[3]])
    e+=VV(z[8],[m[1],n[1],o[1],z[1],z[2],z[6],z[7],m[3],n[4],o[3]])
    e+=VV(z[9],[m[1],n[1],o[1],z[1],z[2],z[4],z[6],z[8],m[3],n[4],o[4]])
    return e

def fillingDummyHoles(M,N,O,Z,mz,count):
    # M,N,O,Z are dicts k->block(dict i->id)
    def col(k_to,idx): return [Z[k][idx] for k in range(1,count)]   # Table[Z[k][..],{k,count-1}] = k=1..count-1
    e=[]
    base4=lambda: [M[1][1],N[1][1],O[1][1],Z[1][1]]
    e+=VV(mz[1], col(None,2)+col(None,3)+col(None,8)+col(None,7)+base4())
    e+=VV(mz[2], col(None,2)+col(None,4)+col(None,8)+col(None,9)+base4())
    e+=VV(mz[3], col(None,4)+col(None,5)+col(None,6)+col(None,9)+base4())
    e+=VV(mz[4], col(None,5)+col(None,3)+col(None,6)+col(None,7)+base4())
    e+=VV(mz[5], col(None,2)+col(None,8)+[mz[1],mz[2]]+base4())
    e+=VV(mz[6], col(None,4)+col(None,9)+[mz[2],mz[3]]+base4())
    e+=VV(mz[7], col(None,5)+col(None,6)+[mz[3],mz[4]]+base4())
    e+=VV(mz[8], col(None,3)+col(None,7)+[mz[1],mz[4]]+base4())
    return e

def Kgraph(M,N,O,Z,mz,count):
    e=[]
    for ii in range(1,count+1):
        e+=openCycle(M[ii],N[ii],O[ii],Z[ii])
    e+=fillingDummyHoles(M,N,O,Z,mz,count)
    return e

def build_pythag():
    count=12
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14
    M1={k:{} for k in range(1,count+1)}
    M2={k:{} for k in range(1,count+1)}
    M3={k:{} for k in range(1,count+1)}
    Z ={k:{} for k in range(1,count+1)}
    mz={}
    for k in range(1,count+1):
        M1[k][1]=q1(1); M2[k][1]=q2(1); M3[k][1]=q3(1)
    for i in range(2,5):
        M1[1][i]=q1(cycleVertices(0)[i-1])
        M2[1][i]=q2(cycleVertices(1)[i-1])
        M3[1][i]=q3(cycleVertices(1)[i-1])
    for k in range(2,6):
        for i in range(2,5):
            M1[k][i]=20+3*(k-2)+i; M2[k][i]=32+3*(k-2)+i; M3[k][i]=44+3*(k-2)+i
    for i in range(2,5):
        M1[6][i]=q1(cycleVertices(1)[i-1])
        M2[6][i]=q2(cycleVertices(0)[i-1])
        M3[6][i]=q3(cycleVertices(0)[i-1])
    for k in range(7,count+1):
        for i in range(2,5):
            M1[k][i]=56+3*(k-7)+i; M2[k][i]=74+3*(k-7)+i; M3[k][i]=92+3*(k-7)+i
    for k in range(1,count+1):
        Z[k][1]=112
    for i in range(1,10):
        Z[1][i]=i+111
    for k in range(2,count):     # k=2..count-1
        for i in range(6,10):
            Z[k][i]=115+4*(k-2)+i
    for k in range(2,6):
        Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[6][2]=Z[5][9]; Z[6][3]=Z[5][6]; Z[6][4]=Z[5][8]; Z[6][5]=Z[5][7]
    for k in range(7,count+1):
        Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[12][6]=Z[1][5]; Z[12][7]=Z[1][3]; Z[12][8]=Z[1][2]; Z[12][9]=Z[1][4]
    for i in range(1,9):
        mz[i]=160+i
    KG=Kgraph(M1,M2,M3,Z,mz,count)
    return dict(KG=KG,M1=M1,M2=M2,M3=M3,Z=Z,mz=mz,count=count,q1=q1,q2=q2,q3=q3)

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    d=build_pythag()
    cb,nodes=all_cliques(d["KG"])
    print("Pythagorean KG (inner sphere): #vertices",len(nodes))
    print("cliques by dim:",{k:len(v) for k,v in sorted(cb.items())})
    X=Complex(cb,nodes)
    print("Euler char:",X.euler())


==> anc/certificates/pythag2.py <==
"""Parametrized Pythagorean gadget over its three superposed states (mult 5,4,3)."""
from pythag import cycleVertices, VV, Kgraph, openCycle, cutCycle, fillingDummyHoles
def build_pythag_states(stateA, stateB, stateC):
    # block A (k=1..5) -> stateA, block B (k=6..9) -> stateB, block C (k=10..12) -> stateC
    count=12
    q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14
    M1={k:{} for k in range(1,count+1)}; M2={k:{} for k in range(1,count+1)}; M3={k:{} for k in range(1,count+1)}
    Z ={k:{} for k in range(1,count+1)}; mz={}
    for k in range(1,count+1):
        M1[k][1]=q1(1); M2[k][1]=q2(1); M3[k][1]=q3(1)
    a1,a2,a3=stateA; b1,b2,b3=stateB
    for i in range(2,5):   # k=1 seed -> stateA
        M1[1][i]=q1(cycleVertices(a1)[i-1]); M2[1][i]=q2(cycleVertices(a2)[i-1]); M3[1][i]=q3(cycleVertices(a3)[i-1])
    for k in range(2,6):
        for i in range(2,5): M1[k][i]=20+3*(k-2)+i; M2[k][i]=32+3*(k-2)+i; M3[k][i]=44+3*(k-2)+i
    for i in range(2,5):   # k=6 seed -> stateB
        M1[6][i]=q1(cycleVertices(b1)[i-1]); M2[6][i]=q2(cycleVertices(b2)[i-1]); M3[6][i]=q3(cycleVertices(b3)[i-1])
    for k in range(7,count+1):
        for i in range(2,5): M1[k][i]=56+3*(k-7)+i; M2[k][i]=74+3*(k-7)+i; M3[k][i]=92+3*(k-7)+i
    for k in range(1,count+1): Z[k][1]=112
    for i in range(1,10): Z[1][i]=i+111
    for k in range(2,count):
        for i in range(6,10): Z[k][i]=115+4*(k-2)+i
    for k in range(2,6): Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[6][2]=Z[5][9]; Z[6][3]=Z[5][6]; Z[6][4]=Z[5][8]; Z[6][5]=Z[5][7]
    for k in range(7,count+1): Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[12][6]=Z[1][5]; Z[12][7]=Z[1][3]; Z[12][8]=Z[1][2]; Z[12][9]=Z[1][4]
    for i in range(1,9): mz[i]=160+i
    KG=Kgraph(M1,M2,M3,Z,mz,count)
    # folding f: blocks k2-5 ->A, k7-9->B, k10-12->C ; Z,mz -> q1[1]
    f={}
    for k in range(1,13):
        for i in range(1,10): f[Z[k][i]]=q1(1)
    for i in range(1,9): f[mz[i]]=q1(1)
    def setf(blk,q,kr,st):
        for k in kr:
            for i in range(1,5): f[blk[k][i]]=q(cycleVertices(st)[i-1])
    setf(M1,q1,range(2,6),a1); setf(M1,q1,range(7,10),b1); setf(M1,q1,range(10,13),stateC[0])
    setf(M2,q2,range(2,6),a2); setf(M2,q2,range(7,10),b2); setf(M2,q2,range(10,13),stateC[1])
    setf(M3,q3,range(2,6),a3); setf(M3,q3,range(7,10),b3); setf(M3,q3,range(10,13),stateC[2])
    return dict(KG=KG,f=f,q1=q1,q2=q2,q3=q3,stateA=stateA,stateB=stateB,stateC=stateC,
                states=[(stateA,5),(stateB,4),(stateC,3)])


==> anc/certificates/pythag_glued.py <==
"""Pythagorean GLUED folded complex, parametrized by (stateA,stateB,stateC)."""
from pythag import cycleVertices, VV, openCycle, Kgraph
def interEdgesCyc(m,n,o,z,dz, mm,nn,oo,zz,ddz):
    e=[]
    e+=VV(mm[1],[m[1]]); e+=VV(mm[2],[m[2]])
    e+=VV(mm[3],[m[3],m[1],m[2]]); e+=VV(mm[4],[m[4],m[1],m[2]])
    e+=VV(nn[1],[n[1],m[2],m[3],m[4]]); e+=VV(nn[2],[n[2],m[1],m[2],m[3],m[4]])
    e+=VV(nn[3],[n[3],m[1],m[2],m[3],m[4],n[1],n[2]]); e+=VV(nn[4],[n[4],m[1],m[2],m[3],m[4],n[1],n[2]])
    e+=VV(oo[1],[o[1],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]]); e+=VV(oo[2],[o[2],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4]])
    e+=VV(oo[3],[o[3],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]]); e+=VV(oo[4],[o[4],m[1],m[2],m[3],m[4],n[1],n[2],n[3],n[4],o[1],o[2]])
    e+=VV(zz[1],[z[1],m[1],n[1],m[3],m[4],n[3],n[4],o[2],o[3],o[4]])
    e+=VV(zz[2],[z[2],m[1],n[1],o[1],m[3],n[3],o[3]])
    e+=VV(zz[3],[z[3],z[1],z[2],m[1],n[1],o[1],m[4],n[3],o[3]])
    e+=VV(zz[4],[z[4],z[1],z[2],m[1],n[1],o[1],m[3],n[3],o[4]])
    e+=VV(zz[5],[z[5],z[1],z[2],z[3],z[4],m[1],n[1],o[1],m[4],n[3],o[4]])
    e+=VV(zz[6],[z[6],z[1],z[3],z[4],z[5],m[1],n[1],o[1],m[4],n[4],o[4]])
    e+=VV(zz[7],[z[7],z[1],z[2],z[3],z[6],m[1],n[1],o[1],m[4],n[4],o[3]])
    e+=VV(zz[8],[z[8],z[1],z[2],z[6],z[7],m[1],n[1],o[1],m[3],n[4],o[3]])
    e+=VV(zz[9],[z[9],z[1],z[2],z[4],z[6],z[8],m[1],n[1],o[1],m[3],n[4],o[4]])
    e+=VV(ddz[1],[dz[1],m[1],n[1],o[1],z[1],z[2],z[3],z[8],z[7]])
    e+=VV(ddz[2],[dz[2],m[1],n[1],o[1],z[1],z[2],z[4],z[8],z[9]])
    e+=VV(ddz[3],[dz[3],m[1],n[1],o[1],z[1],z[4],z[5],z[6],z[9]])
    e+=VV(ddz[4],[dz[4],m[1],n[1],o[1],z[1],z[5],z[3],z[6],z[7]])
    e+=VV(ddz[5],[dz[5],m[1],n[1],o[1],z[1],z[2],z[8],dz[1],dz[2]])
    e+=VV(ddz[6],[dz[6],m[1],n[1],o[1],z[1],z[4],z[9],dz[2],dz[3]])
    e+=VV(ddz[7],[dz[7],m[1],n[1],o[1],z[1],z[5],z[6],dz[3],dz[4]])
    e+=VV(ddz[8],[dz[8],m[1],n[1],o[1],z[1],z[3],z[7],dz[4],dz[1]])
    return e
def coningOff(s,f): return VV(f+1,list(range(s,f+1)))
def qubitEdges(q):
    E=[(1,4),(4,2),(2,5),(1,5),(1,6),(6,3),(3,7),(7,1)]
    return [tuple(sorted((q(a),q(b)))) for a,b in E]
def interQ3(qs):
    e=[]
    for ai in range(len(qs)):
        for bi in range(ai+1,len(qs)):
            for u in range(1,8):
                for v in range(1,8): e.append(tuple(sorted((qs[ai](u),qs[bi](v)))))
    return e

def _outer_blocks(stateA,stateB,stateC):
    count=12; q1=lambda v:v; q2=lambda v:v+7; q3=lambda v:v+14
    M1={k:{} for k in range(1,count+1)}; M2={k:{} for k in range(1,count+1)}; M3={k:{} for k in range(1,count+1)}
    Z={k:{} for k in range(1,count+1)}; mz={}
    for k in range(1,count+1): M1[k][1]=q1(1); M2[k][1]=q2(1); M3[k][1]=q3(1)
    a1,a2,a3=stateA; b1,b2,b3=stateB
    for i in range(2,5): M1[1][i]=q1(cycleVertices(a1)[i-1]); M2[1][i]=q2(cycleVertices(a2)[i-1]); M3[1][i]=q3(cycleVertices(a3)[i-1])
    for k in range(2,6):
        for i in range(2,5): M1[k][i]=20+3*(k-2)+i; M2[k][i]=32+3*(k-2)+i; M3[k][i]=44+3*(k-2)+i
    for i in range(2,5): M1[6][i]=q1(cycleVertices(b1)[i-1]); M2[6][i]=q2(cycleVertices(b2)[i-1]); M3[6][i]=q3(cycleVertices(b3)[i-1])
    for k in range(7,count+1):
        for i in range(2,5): M1[k][i]=56+3*(k-7)+i; M2[k][i]=74+3*(k-7)+i; M3[k][i]=92+3*(k-7)+i
    for k in range(1,count+1): Z[k][1]=112
    for i in range(1,10): Z[1][i]=i+111
    for k in range(2,count):
        for i in range(6,10): Z[k][i]=115+4*(k-2)+i
    for k in range(2,6): Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[6][2]=Z[5][9]; Z[6][3]=Z[5][6]; Z[6][4]=Z[5][8]; Z[6][5]=Z[5][7]
    for k in range(7,count+1): Z[k][2]=Z[k-1][8]; Z[k][3]=Z[k-1][7]; Z[k][4]=Z[k-1][9]; Z[k][5]=Z[k-1][6]
    Z[12][6]=Z[1][5]; Z[12][7]=Z[1][3]; Z[12][8]=Z[1][2]; Z[12][9]=Z[1][4]
    for i in range(1,9): mz[i]=160+i
    return count,q1,q2,q3,M1,M2,M3,Z,mz

def _inner_blocks():
    count=12
    MM1={k:{} for k in range(1,count+1)}; MM2={k:{} for k in range(1,count+1)}; MM3={k:{} for k in range(1,count+1)}
    ZZ={k:{} for k in range(1,count+1)}; MZ={}
    for k in range(1,count+1): MM1[k][1]=169; MM2[k][1]=206; MM3[k][1]=243
    for k in range(1,count+1):
        for i in range(2,5): MM1[k][i]=168+3*(k-1)+i; MM2[k][i]=205+3*(k-1)+i; MM3[k][i]=242+3*(k-1)+i
    for k in range(1,count+1): ZZ[k][1]=280
    for i in range(1,10): ZZ[1][i]=i+279
    for k in range(2,count):
        for i in range(6,10): ZZ[k][i]=283+4*(k-2)+i
    for k in range(2,6): ZZ[k][2]=ZZ[k-1][8]; ZZ[k][3]=ZZ[k-1][7]; ZZ[k][4]=ZZ[k-1][9]; ZZ[k][5]=ZZ[k-1][6]
    ZZ[6][2]=ZZ[5][9]; ZZ[6][3]=ZZ[5][6]; ZZ[6][4]=ZZ[5][8]; ZZ[6][5]=ZZ[5][7]
    for k in range(7,count+1): ZZ[k][2]=ZZ[k-1][8]; ZZ[k][3]=ZZ[k-1][7]; ZZ[k][4]=ZZ[k-1][9]; ZZ[k][5]=ZZ[k-1][6]
    ZZ[12][6]=ZZ[1][5]; ZZ[12][7]=ZZ[1][3]; ZZ[12][8]=ZZ[1][2]; ZZ[12][9]=ZZ[1][4]
    for i in range(1,9): MZ[i]=328+i
    return MM1,MM2,MM3,ZZ,MZ

def build_pythag_glued(stateA,stateB,stateC):
    count,q1,q2,q3,M1,M2,M3,Z,mz=_outer_blocks(stateA,stateB,stateC)
    MM1,MM2,MM3,ZZ,MZ=_inner_blocks()
    KG=Kgraph(M1,M2,M3,Z,mz,count)
    KG2=Kgraph(MM1,MM2,MM3,ZZ,MZ,count)
    inter=[]
    for ii in range(1,count+1):
        inter+=interEdgesCyc(M1[ii],M2[ii],M3[ii],Z[ii],mz, MM1[ii],MM2[ii],MM3[ii],ZZ[ii],MZ)
    hatKG=KG+KG2+inter+coningOff(169,336)  # apex 337
    # folding of OUTER layer -> base (blocks k2-5->A, k7-9->B, k10-12->C; Z,mz->q1[1])
    f={}
    for k in range(1,13):
        for i in range(1,10): f[Z[k][i]]=q1(1)
    for i in range(1,9): f[mz[i]]=q1(1)
    def setf(blk,q,kr,st):
        for k in kr:
            for i in range(1,5): f[blk[k][i]]=q(cycleVertices(st)[i-1])
    setf(M1,q1,range(2,6),stateA[0]); setf(M1,q1,range(7,10),stateB[0]); setf(M1,q1,range(10,13),stateC[0])
    setf(M2,q2,range(2,6),stateA[1]); setf(M2,q2,range(7,10),stateB[1]); setf(M2,q2,range(10,13),stateC[1])
    setf(M3,q3,range(2,6),stateA[2]); setf(M3,q3,range(7,10),stateB[2]); setf(M3,q3,range(10,13),stateC[2])
    tilde=[(f.get(a,a),f.get(b,b)) for (a,b) in hatKG]; tilde=[(a,b) for a,b in tilde if a!=b]
    base=qubitEdges(q1)+qubitEdges(q2)+qubitEdges(q3)+interQ3([q1,q2,q3])
    g=tilde+base
    privates=set(range(169,338))  # inner 169-336 + apex 337
    return dict(g=g, tilde=tilde, hatK=hatKG, KG=KG, fold=f, privates=privates, baseverts=set(range(1,22)), base=base, apex=337)

if __name__=="__main__":
    import networkx as nx
    D=build_pythag_glued((0,1,1),(1,0,0),(1,0,1))
    G=nx.Graph(); G.add_edges_from((a,b) for a,b in D["g"])
    print("Pythagorean glued: verts",G.number_of_nodes()," edges",G.number_of_edges())
    sizes={}
    for c in nx.find_cliques(G): sizes[len(c)]=sizes.get(len(c),0)+1
    print("  maximal clique size dist:",dict(sorted(sizes.items())))


==> anc/certificates/resolve_interedges.py <==
"""RESOLUTION of the Pythagorean interEdges notebook literal.

The notebook defines (delayed :=):
  interEdges[...]:=Flatten[Table[interEdgesCyc[M[ii],...,Z[i],dz,...,ZZ[ii],ddz],{ii,count}]]
Note the z-argument is Z[i] while the Table index is ii. In Mathematica `i` is
NOT the Table variable; it is a stale/leaked global from an earlier For[...] loop.
So the literal binds every inner block ii to ONE fixed outer block Z[i], or (if i
is unbound) to a nonexistent symbolic vertex. The mathematically intended reading,
matching the four-qubit interEdgesHalf (z shared per block), is Z[ii].

We DECIDE between readings by their homology: the glued gadget must be the folded
mapping cone with H_*(Cl g, X) = C in degree d+1 = 6. Only one reading yields it."""
import networkx as nx
from pythag_glued import (_outer_blocks, _inner_blocks, interEdgesCyc, coningOff,
                          qubitEdges, interQ3, build_pythag_glued)
from pythag import Kgraph, cycleVertices
from gf2persist import relative_betti_gf2

def build_zmode(stateA,stateB,stateC, zmode):
    """zmode='ii' -> Z[ii] (per-block, intended); zmode=int j -> Z[j] (literal stale i)."""
    count,q1,q2,q3,M1,M2,M3,Z,mz=_outer_blocks(stateA,stateB,stateC)
    MM1,MM2,MM3,ZZ,MZ=_inner_blocks()
    KG=Kgraph(M1,M2,M3,Z,mz,count); KG2=Kgraph(MM1,MM2,MM3,ZZ,MZ,count)
    inter=[]
    for ii in range(1,count+1):
        Zarg = Z[ii] if zmode=='ii' else Z[zmode]
        inter+=interEdgesCyc(M1[ii],M2[ii],M3[ii],Zarg,mz, MM1[ii],MM2[ii],MM3[ii],ZZ[ii],MZ)
    hatKG=KG+KG2+inter+coningOff(169,336)
    f={}
    for k in range(1,13):
        for i in range(1,10): f[Z[k][i]]=q1(1)
    for i in range(1,9): f[mz[i]]=q1(1)
    def setf(blk,q,kr,st):
        for k in kr:
            for i in range(1,5): f[blk[k][i]]=q(cycleVertices(st)[i-1])
    setf(M1,q1,range(2,6),stateA[0]); setf(M1,q1,range(7,10),stateB[0]); setf(M1,q1,range(10,13),stateC[0])
    setf(M2,q2,range(2,6),stateA[1]); setf(M2,q2,range(7,10),stateB[1]); setf(M2,q2,range(10,13),stateC[1])
    setf(M3,q3,range(2,6),stateA[2]); setf(M3,q3,range(7,10),stateB[2]); setf(M3,q3,range(10,13),stateC[2])
    tilde=[(f.get(a,a),f.get(b,b)) for (a,b) in hatKG]; tilde=[(a,b) for a,b in tilde if a!=b]
    base=qubitEdges(q1)+qubitEdges(q2)+qubitEdges(q3)+interQ3([q1,q2,q3])
    return dict(g=tilde+base, privates=set(range(169,338)), baseverts=set(range(1,22)))

if __name__=="__main__":
    st=((0,1,1),(1,0,0),(1,0,1))
    print("Pythagorean glued  H_*(Cl g, X)  under each reading of the notebook z-argument:")
    print("  required (folded mapping cone): C in degree d+1 = 6  i.e. {6:1}\n")
    D=build_zmode(*st,'ii'); r=relative_betti_gf2(D["g"],D["privates"],verbose=False)
    print(f"  Z[ii]  (intended, per-block)   : H_* = {r['betti']}, chi = {r['chi']}   {'<-- CORRECT' if r['betti']=={6:1} else ''}")
    for j in (1,7,9,12):
        D=build_zmode(*st,j); r=relative_betti_gf2(D["g"],D["privates"],verbose=False)
        tag = 'matches {6:1}' if r['betti']=={6:1} else 'WRONG homology'
        print(f"  Z[{j:>2}] (literal stale i = {j:>2}) : H_* = {r['betti']}, chi = {r['chi']}   {tag}")
    print()
    def edgeset(g): return frozenset(tuple(sorted(e)) for e in g)
    gii=edgeset(build_zmode(*st,'ii')['g'])
    allsame=all(edgeset(build_zmode(*st,j)['g'])==gii for j in (1,7,9,12))
    print(f"Folded glued graph identical across ALL z-readings: {allsame}  (|E|={len(gii)})")
    print("=> The Z[i] vs Z[ii] notebook question is IMMATERIAL to the certificate:")
    print("   folding sends every outer z-vertex to the base vertex q1(1), so the")
    print("   inter-edge z-endpoint (hence the folded complex) is the same for any block.")


==> anc/certificates/run_c0_all.py <==
"""C0 for the 7 entangled gadgets: H_*(Cl Ghat, X) = C in degree d+1 = 2m, 0 elsewhere.
PROOF over C: GF(2) Betti numbers {2m:1} and chi_rel = sum_k (-1)^k (#relative k-cells) = 1.
  beta_k(Q) <= beta_k(F_2) (universal coefficients), so beta_k(Q)=0 for k != 2m and beta_2m(Q)<=1;
  chi_rel is field-independent, so (-1)^{2m} beta_2m(Q) = 1, i.e. beta_2m(Q)=1.  H(.;C)=H(.;Q) (x) C.
CROSS-CHECK (not used in the proof): the same Betti numbers over GF(p), p=2147483647.
(The 6 computational-basis gadgets: run_comp_all.py.  The handedness-corrected graphs are
isomorphic to these, and C0 is recomputed on them in handedness_cert.py.)"""
import time
from gf2persist import relative_betti_gf2
from gfp_persist import relative_betti_gfp
from pythag_glued import build_pythag_glued
from fourq_glued import build_fourq_glued
from handedness_cert import GADGETS
print("="*78); print("C0 -- relative homology H_*(Cl Ghat, X), 7 entangled gadgets"); print("="*78)
allok=True
for name,m,states,_ in GADGETS:
    G=(build_pythag_glued if m==3 else build_fourq_glued)(*states); d=2*m-1
    t=time.time(); r2=relative_betti_gf2(G["g"],G["privates"],verbose=False)
    rp=relative_betti_gfp(G["g"],G["privates"],p=2147483647)
    proof=(r2["betti"]=={d+1:1} and r2["chi"]==1); cross=(rp["betti"]=={d+1:1}); allok&=proof and cross
    print(f"  {name}: GF(2) {r2['betti']}, chi_rel={r2['chi']}  => H_*(Y,X;C)=C in deg {d+1}: {proof}"
          f"   | cross-check GF(p) {rp['betti']}: {cross}  [{time.time()-t:.0f}s]")
print(f"\nC0 holds for all 7 entangled gadgets (proof: GF(2)+chi; cross-check GF(p) agrees): {allok}")


==> anc/certificates/run_c2_all.py <==
"""C2 for all 7 entangled (folded) gadgets.
 (i)  Cl(Ghat) restricted to base vertices == Cl(G_m) = X     [no extra base cliques]
      -> the relative chains of (Cl Ghat, X) are exactly the cliques with >=1 private vertex.
 (ii) Ktil cap X  versus  L = closure of supp(j), where Ktil = Cl(folded gadget edges).
      Reported, with counts.  (Only (i) is used by the proof: C0 is computed on the pair
      (Cl Ghat, X) itself, and C1 on the folded boundary.)
NOTE: for folded gadgets Cl(Ghat) is strictly larger than X u Ktil (count printed); no certificate
assumes Y = X u_L Ktil -- all are computed on Y = Cl(Ghat).
Handedness: every single arm swap (any qubit, any loop) is checked to map X, L and
Ktil cap X onto themselves, so (i) and (ii) hold for every handedness choice pi,
in particular for the ones used in handedness_cert.py."""
from simplicial import all_cliques
from fourq_glued import build_fourq_glued
from pythag_glued import build_pythag_glued
from handedness_cert import GADGETS, fund_join
from itertools import combinations

def cliques(E):
    cb,_=all_cliques(E); return {s for L in cb.values() for s in L}
def closure(cells):
    out=set()
    for c in cells:
        c=tuple(sorted(c))
        for r in range(1,len(c)+1):
            for f in combinations(c,r): out.add(f)
    return out

print("="*78); print("C2 -- no extra base cliques; Ktil cap X vs L  (all 7 entangled gadgets)"); print("="*78)
allok=True
for name,m,states,target in GADGETS:
    G=build_pythag_glued(*states) if m==3 else build_fourq_glued(*states)
    base=G["baseverts"]
    allc=cliques(G["g"]); Xc=cliques(G["base"])
    ind={s for s in allc if all(v in base for v in s)}
    ok1=(ind==Xc); allok&=ok1
    Kt=cliques(G["tilde"]); KtX={s for s in Kt if all(v in base for v in s)}
    L=closure(t for st in states for t in fund_join(st))
    rel=("equal" if KtX==L else f"L subset Ktil cap X: {L<=KtX}; |Ktil cap X|={len(KtX)}, |L|={len(L)}, extra={len(KtX-L)}")
    from handedness_cert import arm_swap
    def img(S,pi): return {tuple(sorted(pi.get(v,v) for v in c)) for c in S}
    inv=all(img(Xc,pi)==Xc and img(L,pi)==L and img(KtX,pi)==KtX
            for pi in (arm_swap(q,b) for q in range(m) for b in (0,1)))
    allok&=(KtX==L) and inv
    mixed=len(allc-(Xc|Kt))
    print(f"      note: Cl(Ghat) has {mixed} cliques outside X u Ktil (mixed cliques: private vertices plus base-base edges);"
          f" all certificates are computed on Y = Cl(Ghat) itself")
    print(f"  {name}: (i) Cl(Ghat)|base == X: {ok1} ({len(ind)}={len(Xc)})   (ii) Ktil cap X vs L: {rel}   arm-swap invariant: {inv}")
print(f"\nC2 (no extra base cliques; Ktil cap X = L; invariant under every handedness) on all 7: {allok}")


==> anc/certificates/run_c3_all.py <==
from fourq_glued import build_fourq_glued
from pythag_glued import build_pythag_glued
from cert_c3_glued import c3_pageone
print("="*74); print("C3 — folded page-one vanishing e^k_(1,l)=0 (1<=l<=k), ALL entangled gadgets"); print("="*74)
four=[((1,0,1,1),(1,0,0,0),"4q |1011>-|1000>"),((0,1,1,0),(0,1,0,1),"4q |0110>-|0101>"),
      ((0,0,1,0),(0,0,0,1),"4q |0010>-|0001>"),((1,1,0,1),(1,0,1,0),"4q |1101>-|1010>"),
      ((1,0,1,1),(1,1,0,0),"4q |1011>-|1100>")]
pyth=[(((0,1,1),(1,0,0),(1,0,1)),"Pyth-1"),(((0,1,0),(1,0,1),(1,0,0)),"Pyth-2")]
allok=True
for sA,sB,name in four:
    r=c3_pageone(build_fourq_glued(sA,sB)["g"], build_fourq_glued(sA,sB)["privates"], verbose=False)
    ok=len(r["bad"])==0; allok&=ok
    print(f"  {name}: all e^k_(1,l)=0 for 1<=l<=k : {ok}  [{r['seconds']:.1f}s]")
for states,name in pyth:
    D=build_pythag_glued(*states)
    r=c3_pageone(D["g"], D["privates"], verbose=False)
    ok=len(r["bad"])==0; allok&=ok
    print(f"  {name}: all e^k_(1,l)=0 for 1<=l<=k : {ok}  [{r['seconds']:.1f}s]")
print(f"\n  C3 passes on all 7 entangled/Pythagorean glued gadgets: {allok}")
print("  (GF(2) vanishing => rational vanishing, so this proves e^k_(1,l)=0 over Q.)")


==> anc/certificates/run_c4_coerc_all.py <==
"""C4(b) local bulk coercivity, exact.  T=(Pi^[2m-2] d_hat_boundary, Pi^[2m] d_hat_coboundary)|B_loc,
B_loc = C^{2m-1}([bulk]), bulk = (2m-1)-simplices containing the apex v0.
(1) For EVERY gadget, build T and compare its integer entries exactly within each type.
(2) For one representative per type: exact rank over F_p (p=2147483647) and s_min (sparse
    shift-invert eigsh on T^T T).  Full column rank mod p => a nonzero maximal minor mod p
    => a nonzero integer minor => full column rank over Q and C => ker_C T = 0 => s_min > 0.
(3) Printed singular values are optional floating-point diagnostics."""
import hashlib, time, sys
from cert_c4_coercivity import bulk_operator, gfp_nullity, smin_real, p
from fourq_glued import build_fourq_glued
from pythag_glued import build_pythag_glued
from compbasis import build_comp2, build_comp3, build_comp4
from handedness_cert import GADGETS
def matrix_data(op):
    n,a,b,bd,cb=op
    return (n,a,b,tuple(sorted(zip(*bd))),tuple(sorted(zip(*cb))))
TYPES={
 "comp-basis m=2":(2,[("|00>",lambda:build_comp2(0)),("|11>",lambda:build_comp2(1))]),
 "comp-basis m=3":(3,[("|011>",lambda:build_comp3((0,1,1)))]),
 "comp-basis m=4":(4,[("|1100>",lambda:build_comp4((1,1,0,0))),("|0111>",lambda:build_comp4((0,1,1,1))),
                      ("|0001>",lambda:build_comp4((0,0,0,1)))]),
 "Pythagorean m=3":(3,[(n,(lambda st=st:build_pythag_glued(*st))) for n,m,st,_ in GADGETS if m==3]),
 "four-qubit m=4":(4,[(n,(lambda st=st:build_fourq_glued(*st))) for n,m,st,_ in GADGETS if m==4]),
}
print("="*78); print(f"C4(b) bulk coercivity -- exact rank over F_p, p={p}"); print("="*78)
allok=True; smins={}
for tname,(m,members) in TYPES.items():
    rep=None; reference=None; same=True
    for gname,build in members:
        D=build(); op=bulk_operator(D["g"],D["apex"],m)
        data=matrix_data(op)
        if rep is None:
            rep=op; reference=data
        else:
            same &= (data==reference)
    t=time.time(); n,nkm1,nkp1,bd,cb=rep
    nul=gfp_nullity(n,[(bd,nkm1),(cb,nkp1)],p)
    try:
        s=smin_real(n,[(bd,nkm1),(cb,nkp1)])
    except Exception as exc:
        s=float("nan")
        print(f"  Numerical diagnostic unavailable: {type(exc).__name__}: {exc}")
    ok=same and nul==0; allok&=ok; smins[tname]=s
    digest=hashlib.sha256(repr(reference).encode()).hexdigest()[:16]
    print(f"  {tname}: operator identical across {[name for name,_ in members]}: {same} (diagnostic sha {digest})")
    print(f"      dim B_loc={n}, rows={nkm1}+{nkp1}={nkm1+nkp1}, cols={n}, rank_Fp={n-nul}, "
          f"ker={nul}, s_min={s:.11g}  -> injective: {nul==0}  [{time.time()-t:.0f}s]"); sys.stdout.flush()
finite_smins={name:value for name,value in smins.items() if value==value}
if finite_smins:
    print(f"\n  numerical diagnostic min_type s_min(T) = {min(finite_smins.values()):.11g} (type: {min(finite_smins,key=finite_smins.get)})")
print(f"  C4(b) holds for every type: {allok}")


==> anc/certificates/run_c4_core_all.py <==
"""C4(a) page-two core for the 7 entangled gadgets: H_q(P,A;C) = C for q=2m, 0 otherwise.
P = Cl(private vertices), A = private cliques with NONEMPTY base-link; relative chains =
private cliques with EMPTY base-link (an up-set).  PROOF over C: GF(2) Betti {2m:1} and
chi(P,A) = sum_k (-1)^k (#empty-base-link k-cells) = 1; since beta(Q) <= beta(F_2) and chi is
field-independent, beta_2m(Q)=1 and all others vanish.  (Comp-basis: run_comp_all.py.)"""
from fourq_glued import build_fourq_glued
from pythag_glued import build_pythag_glued
from cert_c4_core import core_homology
from handedness_cert import GADGETS
print("="*78); print("C4(a) page-two core H_*(P,A), 7 entangled gadgets"); print("="*78)
allok=True
for name,m,states,_ in GADGETS:
    G=(build_pythag_glued if m==3 else build_fourq_glued)(*states)
    r=core_homology(G["g"],G["privates"],G["baseverts"],m,verbose=False)
    chi=sum((-1)**k*n for k,n in r["sizes"].items())
    ok=(r["H"]=={2*m:1} and chi==1); allok&=ok
    print(f"  {name}: GF(2) H_*(P,A)={r['H']}, chi(P,A)={chi}  => C in deg {2*m}, 0 below: {ok}  [{r['seconds']:.0f}s]")
print(f"\nC4(a) holds for all 7 entangled gadgets: {allok}")
print("=> e^(2m)_(2,2m+1) = C|core>,  e^k_(2,k+1) = 0 for k < 2m.")


==> anc/certificates/run_comp_all.py <==
"""C0-C4 for ALL SIX computational-basis gadgets of computational_basis_state_projectors.nb:
   |00>, |11> (m=2),  |011> (m=3),  |1100>, |0111>, |0001> (m=4).
Exact arithmetic: GF(2) and GF(p), p=2147483647.  For these gadgets the outer layer of
the unfolded sphere IS the base cycle (no vertex identifications), so f = inclusion.
  C1: fundamental class of L = Cl(Ghat) cap X equals +-j_z exactly (uniform, no extra cells)
  C0: H_*(Cl Ghat, X) = C in degree 2m, else 0   (GF(2) and GF(p); chi_rel)
  C2: Cl(Ghat) restricted to base vertices == Cl(base);  Cl(hatK) cap X == Cl(K) = L
  C3: e^k_{1,l} = 0 for 1<=l<=k
  C4(a): H_*(P,A) = C in degree 2m
  C4(b): T injective (exact GF(p) rank); matrix entries compared exactly
         within each m; singular values and hashes are diagnostics only
"""
import hashlib, time, sys
from collections import defaultdict
from simplicial import all_cliques, Complex
from gf2persist import relative_betti_gf2
from gfp_persist import relative_betti_gfp
from cert_c3_glued import c3_pageone
from cert_c4_core import core_homology
from cert_c4_coercivity import bulk_operator, gfp_nullity, smin_real
from compbasis import build_comp2, build_comp3, build_comp4, twoCycle, threeCycle
from handedness_cert import nullvec, fund_join, center, p

def K_edges(D, m):
    if m==2: return twoCycle(D["m1"],D["m2"])
    if m==3: return threeCycle(D["m1"],D["m2"],D["m3"])
    return D["KG"]

def cliqueset(E):
    cb,nd=all_cliques(E); return {s for L in cb.values() for s in L}, cb

GADGETS=[("|00>",2,(0,0),lambda:build_comp2(0)),("|11>",2,(1,1),lambda:build_comp2(1)),
         ("|011>",3,(0,1,1),lambda:build_comp3((0,1,1))),
         ("|1100>",4,(1,1,0,0),lambda:build_comp4((1,1,0,0))),
         ("|0111>",4,(0,1,1,1),lambda:build_comp4((0,1,1,1))),
         ("|0001>",4,(0,0,0,1),lambda:build_comp4((0,0,0,1)))]

print("="*78); print("C0-C4 -- all six computational-basis gadgets (exact GF(2)/GF(p))"); print("="*78)
allok=True; ops=defaultdict(dict); reference_ops={}; identical=defaultdict(lambda: True)
for name,m,z,build in GADGETS:
    t0=time.time(); D=build(); d=2*m-1
    g,priv,basev,apex=D["g"],D["privates"],D["baseverts"],D["apex"]
    print(f"\n--- {name}  (m={m}, d={d}, apex={apex}) ---")
    # C2
    allc,_=cliqueset(g); basec,_=cliqueset(D["base"])
    ind={s for s in allc if all(v in basev for v in s)}
    c2a=(ind==basec)
    hatc,_=cliqueset(D["hatKG"]); Lc,Lcb=cliqueset(K_edges(D,m))
    c2b=({s for s in hatc if all(v in basev for v in s)}==Lc)
    union=(allc==(basec|hatc))
    print(f"  C2 : Cl(Ghat)|base == Cl(base): {c2a} ({len(ind)}={len(basec)});  Cl(hatK) cap X == L: {c2b} ({len(Lc)} cells);"
          f"  Cl(Ghat) == X u hatK: {union}")
    # C1: fundamental class of L vs j_z
    X=Complex(Lcb, sorted({v for s in Lc for v in s})); S,idx=X.S,X.idx
    assert X.maxdim==d, f"L top dim {X.maxdim} != {d}"
    cols=[]
    for sigma in S[d]:
        col={}
        for i in range(d+1):
            r=idx[d-1].get(sigma[:i]+sigma[i+1:])
            if r is not None: col[r]=col.get(r,0)+(-1)**i
        cols.append(col)
    nulls=nullvec(cols); c1=False
    if len(nulls)==1:
        zc={S[d][j]:center(v) for j,v in nulls[0].items()}
        jz=fund_join(z)
        ratios={zc.get(t,0)*c for t,c in jz.items()}   # c in {+-1}
        extra=[t for t in zc if t not in jz]
        c1=(len(ratios)==1 and abs(next(iter(ratios)))==1 and not extra)
        sgn=next(iter(ratios)) if len(ratios)==1 else None
        print(f"  C1 : [L] = {'+' if sgn==1 else '-'}j_{''.join(map(str,z))} exactly over {len(jz)} cells, extra {len(extra)}: {c1}")
    else:
        print(f"  C1 : nullity {len(nulls)} != 1  -> FAIL")
    # C0
    r2=relative_betti_gf2(g,priv,verbose=False); rp=relative_betti_gfp(g,priv,p=p)
    bp=rp["betti"] if isinstance(rp,dict) and "betti" in rp else rp
    c0=(r2["betti"]=={d+1:1} and r2["chi"]==1 and bp=={d+1:1})
    print(f"  C0 : H_*(Cl Ghat,X) GF(2)={r2['betti']} chi={r2['chi']}  GF(p)={bp}  -> C in deg {d+1}: {c0}")
    # C3
    r3=c3_pageone(g,priv,verbose=False); c3=(len(r3["bad"])==0)
    print(f"  C3 : e^k_(1,l)=0 for all 1<=l<=k: {c3}")
    # C4(a)
    r4=core_homology(g,priv,basev,m,verbose=False); chi4=sum((-1)**k*nn for k,nn in r4["sizes"].items())
    c4a=(r4["H"]=={2*m:1} and chi4==1)
    print(f"  C4a: GF(2) H_*(P,A)={r4['H']}, chi(P,A)={chi4} -> C in deg {2*m}: {c4a}")
    # C4(b)
    n,nkm1,nkp1,bd,cb=bulk_operator(g,apex,m)
    data=(n,nkm1,nkp1,tuple(sorted(zip(*bd))),tuple(sorted(zip(*cb))))
    if m in reference_ops:
        identical[m] &= (data==reference_ops[m])
    else:
        reference_ops[m]=data
    h=hashlib.sha256(repr(data).encode()).hexdigest()[:12]
    nul=gfp_nullity(n,[(bd,nkm1),(cb,nkp1)],p)
    try:
        s=smin_real(n,[(bd,nkm1),(cb,nkp1)])
    except Exception as exc:
        s=float("nan")
        print(f"  Numerical diagnostic unavailable: {type(exc).__name__}: {exc}")
    c4b=(nul==0); ops[m][name]=(h,n,nkm1+nkp1,n-nul,nul,s)
    print(f"  C4b: dim B_loc={n}, rows={nkm1}+{nkp1}={nkm1+nkp1}, rank_Fp={n-nul}, ker={nul}, s_min={s:.6g}, hash {h}: {c4b}")
    ok=c0 and c1 and c2a and c2b and c3 and c4a and c4b; allok&=ok
    print(f"  {name}: {'ALL C0-C4 CERTIFIED' if ok else 'FAILED'}   [{time.time()-t0:.0f}s]"); sys.stdout.flush()

print("\n"+"="*78)
for m,dd in sorted(ops.items()):
    print(f"  m={m}: bulk operator identical across {list(dd)}: {identical[m]}  (diagnostic hash {next(iter(dd.values()))[0]})")
    allok &= identical[m]
print(f"\nALL SIX COMPUTATIONAL-BASIS GADGETS PASS C0-C4: {allok}")


==> anc/certificates/run_geometry_all.py <==
"""Verify the actual graph comes from a standard ordered prism and certify
source cycles and private-core cycle/cochain witnesses, over the integers.

Run from final/: python3 run_geometry_all.py
"""

import json
from collections import defaultdict

import networkx as nx

from cert_geometry import cases
from connecting_cert import push, target_chain, handedness_Z
from handedness_cert import fundamental_cycle, perm_sign, arm_swap
from zlift import lift_vector, boundary_Z


def canon(e):
    return frozenset(e)


def verify(name, m, D, top, fold, target):
    d=2*m-1
    source=set(top); private=set(D['privates']); tops=set(top.values())
    assert len(tops)==len(top) and tops==private-{D['apex']}
    f=lambda v:fold.get(v,v)
    inner_to_source={v:k for k,v in top.items()}
    KG={canon(e) for e in D['KG'] if len(canon(e))==2}
    base={canon(e) for e in D['base'] if len(canon(e))==2}
    actual={canon(e) for e in D['g'] if len(canon(e))==2}
    unfolded={canon(e) for e in D.get('hatKG', D.get('hatK')) if len(canon(e))==2}
    assert all(canon((f(u),f(v))) in base or f(u)==f(v) for u,v in (tuple(e) for e in KG))
    assert {canon(e) for e in unfolded if e<=source}==KG
    assert {canon((top[u],top[v])) for u,v in (tuple(e) for e in KG)} == {e for e in unfolded if e<=tops}
    assert {e for e in unfolded if D['apex'] in e}=={canon((D['apex'],v)) for v in tops}

    dg=nx.DiGraph();dg.add_nodes_from(sorted(source))
    for e in unfolded:
        if len(e&source)!=1 or len(e&tops)!=1:continue
        u=next(iter(e&source));w=inner_to_source[next(iter(e&tops))]
        if u!=w:
            assert canon((u,w)) in KG
            if f(u)!=f(w):dg.add_edge(u,w)
    assert nx.is_directed_acyclic_graph(dg)
    ordered=list(nx.lexicographical_topological_sort(dg));pos={v:i for i,v in enumerate(ordered)}
    reconstructed=set(base)
    for v in source:
        reconstructed.add(canon((f(v),top[v])))
        reconstructed.add(canon((D['apex'],top[v])))
    for e in KG:
        u,v=sorted(e)
        reconstructed.add(canon((f(u),f(v))))
        reconstructed.add(canon((top[u],top[v])))
        if pos[u]<pos[v]:reconstructed.add(canon((f(u),top[v])))
        else:reconstructed.add(canon((f(v),top[u])))
    reconstructed={e for e in reconstructed if len(e)==2}
    assert reconstructed==actual, (name,len(reconstructed-actual),len(actual-reconstructed))

    # The cycle is an exact rational chain after dividing this integer Z by mu.
    simplices,_,coordinates=fundamental_cycle(D['KG'],d)
    found=lift_vector({simplices[i]:v for i,v in coordinates.items()})
    assert found is not None
    Z,den=found
    assert Z and not boundary_Z(Z)
    states=list(target)
    raw=defaultdict(int)
    for s,c in push(Z,f).items():raw[s]+=c
    j=target_chain(target)
    # The certificate chooses the smallest handedness; do not silently
    # conjugate the physical qubit basis or the Hamiltonian term.
    from connecting_cert import amplitudes_Z
    raw_amplitudes=amplitudes_Z(raw,states)
    assert raw_amplitudes is not None
    R=handedness_Z(raw_amplitudes,target,m)
    assert R is not None
    pi={}
    for q,b in R:pi.update(arm_swap(q,b))
    canon_vertex=lambda v:pi.get(v,v)
    assert {canon((canon_vertex(u),canon_vertex(v))) for u,v in (tuple(e) for e in base)}==base
    assert all(canon((canon_vertex(f(u)),canon_vertex(f(v)))) in base or f(u)==f(v)
               for u,v in (tuple(e) for e in KG))
    final_graph={canon((canon_vertex(u),canon_vertex(v))) for u,v in (tuple(e) for e in reconstructed)}
    assert final_graph=={canon((canon_vertex(u),canon_vertex(v))) for u,v in (tuple(e) for e in actual)}
    folded=push(Z,lambda v:pi.get(f(v),f(v)))
    v0=next(iter(j)); assert folded[v0]%j[v0]==0
    mu=folded[v0]//j[v0]
    assert mu!=0 and folded=={s:mu*c for s,c in j.items()}

    # w_a is the cone on the top copy of the source cycle. It is a relative
    # cycle for (P,A); its integral coefficients plus mu specify a rational
    # witness for the exact normalized c_a=Z/mu.
    inner_cycle=push(Z,lambda v:top[v]);apex=D['apex']
    W={tuple(sorted((apex,)+s)):perm_sign((apex,)+s)*c for s,c in inner_cycle.items()}
    assert len(W)==len(inner_cycle) and all(v in private for s in W for v in s)
    G=nx.Graph();G.add_edges_from(tuple(e) for e in actual)
    base_vertices=set(D['baseverts'])
    base_neighbors={v:set(G[v])&base_vertices for v in private}
    assert not base_neighbors[apex]
    def in_A(s):
        return bool(set.intersection(*(base_neighbors[v] for v in s)))
    bad_boundary={s:c for s,c in boundary_Z(W).items() if not in_A(s)}
    assert not bad_boundary,(name,'relative boundary',list(bad_boundary.items())[:3])
    private_degree_d=[tuple(s) for s in nx.enumerate_all_cliques(G.subgraph(private)) if len(s)==d+1]
    assert all((not in_A(s)) == (apex in s) for s in private_degree_d)
    assert all(in_A(tuple(v for v in s if v!=apex)) for s in private_degree_d if apex in s)
    core=None
    for s,c in sorted(W.items()):
        if c and not any(set(s)<=set(G[v]) for v in private-set(s)):
            core=s;break
    assert core is not None,(name,'no coordinate cocycle paired with w')
    pairing=W[core]
    assert pairing!=0
    return {
        'name':name,'m':m,'source_K':'clique complex on the edges generated by KG',
        'source_vertices':ordered,'top_vertices':[top[v] for v in ordered],
        'folded_bottom_vertices':[f(v) for v in ordered],
        'handedness_swaps':[[q,b] for q,b in R],
        'target':{' '.join(map(str,s)):a for s,a in target.items()},
        'mu':mu,'source_cycle_integer':[[list(s),c] for s,c in sorted(Z.items())],
        'source_cycle_rational_denominator':mu,
        'core_cycle_integer':[ [list(s),c] for s,c in sorted(W.items()) ],
        'core_cycle_rational_denominator':mu,
        'core_coordinate_simplex':list(core),
        'core_rational_pairing_numerator':pairing,
        'core_rational_pairing_denominator':mu,
        'graph_edge_count':len(actual),
        'source_dimension':max(len(s)-1 for s in nx.find_cliques(nx.Graph([tuple(e) for e in KG]))),
    }


if __name__=='__main__':
    records=[]
    for case in cases():
        r=verify(*case);records.append(r)
        print(f"{r['name']}: exact prism graph and fold YES; "
              f"boundary normalized to j (mu={r['mu']}) YES; "
              f"core relative cycle/coordinate cocycle pairing "
              f"{r['core_rational_pairing_numerator']}/{r['core_rational_pairing_denominator']} != 0 YES",flush=True)
    assert len(records)==13
    with open('source_core_witnesses.json','w',encoding='utf-8') as output:
        json.dump({'certificate_version':1,'gadgets':records},output,sort_keys=True,separators=(',',':'))
        output.write('\n')
    print('ALL SOURCE, PRISM AND CORE WITNESSES CERTIFIED')


==> anc/certificates/simplicial.py <==
"""
Exact simplicial / clique-complex homology engine for the King-Kohler gadget certificates.
Chains are over Q. This helper reports ranks computed over GF(p) for the two stated primes;
characteristic-zero conclusions in the certificate proof use the transfer arguments and exact
witnesses described in the article, not agreement of the two modular ranks by itself.
Exact rational nullspaces (sympy) are used for the small critical computations (C1 fundamental cycles).
"""
import itertools, numpy as np
from functools import lru_cache

# ---------- graph / clique complex ----------
def edges_to_adj(edges):
    adj = {}
    for (a,b) in edges:
        if a==b: continue
        adj.setdefault(a,set()).add(b)
        adj.setdefault(b,set()).add(a)
    return adj

def all_cliques(edges):
    """Return dict: dim -> sorted list of cliques (as sorted tuples). dim = len-1.
       Includes vertices (dim0) and empty? we include vertices and up. Uses Bron-Kerbosch via networkx."""
    import networkx as nx
    G = nx.Graph()
    verts = set()
    for (a,b) in edges:
        if a==b: continue
        G.add_edge(a,b); verts.add(a); verts.add(b)
    # ensure isolated vertices included
    for v in verts: G.add_node(v)
    cliques_by_dim = {}
    # enumerate_all_cliques yields all cliques (all sizes), ascending
    for c in nx.enumerate_all_cliques(G):
        t = tuple(sorted(c))
        d = len(t)-1
        cliques_by_dim.setdefault(d, set()).add(t)
    return {d:sorted(s) for d,s in cliques_by_dim.items()}, set(G.nodes())

# ---------- boundary maps ----------
def boundary_pairs(simplex):
    """Yield (face, sign) for boundary of an oriented (sorted) simplex."""
    n = len(simplex)
    for i in range(n):
        face = simplex[:i]+simplex[i+1:]
        yield face, (-1)**i

def boundary_matrix(simps_k, index_km1):
    """Dense-ish integer boundary matrix d_k: C_k -> C_{k-1}.
       simps_k: list of k-simplices (sorted tuples). index_km1: dict (k-1)-simplex->row.
       Returns numpy int64 array shape (len(km1), len(simps_k))."""
    R = len(index_km1); C = len(simps_k)
    M = np.zeros((R,C), dtype=np.int64)
    for j,s in enumerate(simps_k):
        for face,sgn in boundary_pairs(s):
            i = index_km1.get(face)
            if i is not None:
                M[i,j] += sgn
    return M

# ---------- rank over GF(p) ----------
def rank_modp(M, p):
    if M.size==0: return 0
    A = (M % p).astype(np.int64).copy()
    rows, cols = A.shape
    r = 0
    pr = 0
    for c in range(cols):
        # find pivot in column c at or below row r
        piv = -1
        for i in range(r, rows):
            if A[i,c] % p != 0:
                piv = i; break
        if piv == -1: 
            continue
        A[[r,piv]] = A[[piv,r]]
        inv = pow(int(A[r,c]), p-2, p)
        A[r,:] = (A[r,:]*inv) % p
        for i in range(rows):
            if i!=r and A[i,c]%p!=0:
                A[i,:] = (A[i,:] - A[i,c]*A[r,:]) % p
        r += 1
        if r==rows: break
    return r

PRIMES = (2147483647, 2147483629)
def exact_rank(M):
    rs = [rank_modp(M,p) for p in PRIMES]
    if rs[0]!=rs[1]:
        # fall back to sympy exact
        import sympy as sp
        return int(sp.Matrix(M.tolist()).rank()), True
    return rs[0], (rs[0]==rs[1])

# ---------- homology Betti numbers ----------
class Complex:
    def __init__(self, cliques_by_dim, nodes=None):
        self.S = {d:list(v) for d,v in cliques_by_dim.items()}
        self.maxdim = max(self.S) if self.S else -1
        self.idx = {d:{s:i for i,s in enumerate(self.S[d])} for d in self.S}
        self.nodes = nodes
    def f(self,d): return len(self.S.get(d,[]))
    def euler(self):
        return sum(((-1)**d)*self.f(d) for d in self.S)
    def bd(self,k):
        """boundary d_k: C_k->C_{k-1}"""
        if k<=0 or k not in self.S: 
            return np.zeros((0,self.f(k)),dtype=np.int64)
        km1 = self.idx.get(k-1,{})
        return boundary_matrix(self.S[k], km1)
    def betti(self, kmax=None):
        if kmax is None: kmax=self.maxdim
        ranks={}
        for k in range(0,kmax+2):
            ranks[k]=exact_rank(self.bd(k))[0] if self.f(k)>0 else 0
        b={}
        for k in range(0,kmax+1):
            dimCk=self.f(k)
            rk=ranks.get(k,0)         # rank d_k
            rk1=ranks.get(k+1,0)      # rank d_{k+1}
            b[k]=dimCk-rk-rk1
        return b, ranks

if __name__=="__main__":
    # sanity: boundary of a triangle (filled) -> S has dim2 = 1 triangle, betti0=1 rest 0
    edges=[(1,2),(2,3),(1,3)]
    cb,nodes=all_cliques(edges)
    print("triangle (hollow) cliques:",{d:len(v) for d,v in cb.items()})
    X=Complex(cb,nodes); print("euler",X.euler(),"betti",X.betti()[0])
    # filled triangle
    edges=[(1,2),(2,3),(1,3)]
    # hollow triangle = S^1: betti0=1,betti1=1


==> anc/certificates/sparserank.py <==
"""Exact rank of sparse integer matrices over GF(p), column-list representation.
Boundary matrices are very sparse (k+1 nonzeros/col), so fraction-free/mod-p elimination is fast."""
def rank_mod_p_cols(cols, nrows, p):
    """cols: list of dict{row:val}. Returns rank over GF(p) via Gaussian elimination.
       We reduce column by column, using a pivot-row -> (column-rep) map."""
    cols=[dict((r%nrows, v%p) for r,v in c.items() if v%p!=0) for c in cols]
    pivot_row_to_col={}   # row -> reduced column vector (dict) with leading entry at that row ==1
    rank=0
    for col in cols:
        c=dict(col)
        # reduce against existing pivots
        # iterate while c has a row that is a pivot
        changed=True
        # To make deterministic, process pivot rows present in c
        # Use a loop: find any row in c that is a pivot row; eliminate.
        rows_to_check=set(c.keys())
        while rows_to_check:
            r=rows_to_check.pop()
            if r in c and r in pivot_row_to_col:
                pv=pivot_row_to_col[r]
                factor=c[r]  # pv has c[r]*pivot subtract
                # c = c - factor*pv
                for rr,vv in pv.items():
                    nv=(c.get(rr,0)-factor*vv)%p
                    if nv==0:
                        if rr in c: del c[rr]
                    else:
                        c[rr]=nv
                        if rr not in pivot_row_to_col:
                            pass
                    rows_to_check.add(rr)
                if r in c: 
                    pass
        # now c is reduced; if nonzero pick a pivot
        if c:
            # choose pivot row = any (smallest for determinism)
            pr=min(c.keys())
            inv=pow(c[pr],p-2,p)
            pivc={rr:(vv*inv)%p for rr,vv in c.items()}
            pivot_row_to_col[pr]=pivc
            rank+=1
    return rank

def boundary_cols(simps_k, index_km1):
    """Return columns (list of dict row->sign) for d_k."""
    cols=[]
    for s in simps_k:
        col={}
        n=len(s)
        for i in range(n):
            face=s[:i]+s[i+1:]
            r=index_km1.get(face)
            if r is not None:
                col[r]=col.get(r,0)+(-1)**i
        cols.append({r:v for r,v in col.items() if v!=0})
    return cols

def betti_sparse(S, idx, kmax, p=2147483647):
    """S: dim->list simplices; idx: dim->{simplex:row}. Returns (betti dict, rank dict)."""
    def fdim(d): return len(S.get(d,[]))
    ranks={}
    for k in range(1,kmax+2):
        if fdim(k)==0 or fdim(k-1)==0:
            ranks[k]=0; continue
        cols=boundary_cols(S[k], idx.get(k-1,{}))
        ranks[k]=rank_mod_p_cols(cols, fdim(k-1), p)
    b={}
    for k in range(0,kmax+1):
        b[k]=fdim(k)-ranks.get(k,0)-ranks.get(k+1,0)
    return b, ranks

if __name__=="__main__":
    from simplicial import all_cliques, Complex
    # octahedron S^2
    V=[1,2,3,4,5,6]; anti={1:2,2:1,3:4,4:3,5:6,6:5}
    edges=[(a,b) for a in V for b in V if a<b and anti[a]!=b]
    cb,nd=all_cliques(edges); X=Complex(cb,nd)
    b,r=betti_sparse(X.S, X.idx, X.maxdim)
    print("octahedron S^2 betti (sparse):", b, "ranks", r)
    # two-fold join g2 = should be S^3 (octahedron is g2? in paper g2 = g1*g1, square loop is g2... )


==> anc/certificates/zlift.py <==
"""Exact-integer lifting utilities.  Everything found mod p is re-verified over Z by the caller."""
from collections import defaultdict
from math import gcd
p=2147483647
def ratrec(a, p=p, B=None):
    """rational reconstruction: a = n/d mod p with |n|,|d| <= B (default sqrt(p/2)); None if fails."""
    if B is None: B=int((p//2)**0.5)
    a%=p; r0,r1=p,a; s0,s1=0,1
    while r1>B:
        q=r0//r1; r0,r1=r1,r0-q*r1; s0,s1=s1,s0-q*s1
    if s1==0 or abs(s1)>B: return None
    n,d=r1,s1
    if d<0: n,d=-n,-d
    if gcd(abs(n),d)!=1: return None
    return n,d
def lift_vector(vec):
    """dict of F_p values -> (integer dict, D) with vec = intvec/D mod p; None if reconstruction fails."""
    fr={}
    for k,v in vec.items():
        r=ratrec(v)
        if r is None: return None
        fr[k]=r
    D=1
    for n,d in fr.values(): D=D*d//gcd(D,d)
    return {k:n*(D//d) for k,(n,d) in fr.items() if n}, D
def boundary_Z(chain):
    out=defaultdict(int)
    for s,c in chain.items():
        for i in range(len(s)): out[s[:i]+s[i+1:]]+=(-1)**i*c
    return {k:v for k,v in out.items() if v}
def solve_mod_p(cols, target):
    """find x (dict col->F_p) with sum x_j cols[j] = target mod p; None if inconsistent.
    cols: list of dict row->int ; target: dict row->int."""
    piv={}; order=[]; data=[]; coord=[]
    for jc,c in enumerate(cols):
        dd={r:v%p for r,v in c.items() if v%p}; cc={jc:1}
        # eliminate existing pivots (in insertion order) until no pivot rows remain
        changed=True
        while changed:
            changed=False
            for r in [r for r in dd if r in piv]:
                if r not in dd: continue
                k=piv[r]; fac=dd[r]
                for rr,vv in data[k].items():
                    nv=(dd.get(rr,0)-fac*vv)%p
                    if nv: dd[rr]=nv
                    else: dd.pop(rr,None)
                for rr,vv in coord[k].items():
                    nv=(cc.get(rr,0)-fac*vv)%p
                    if nv: cc[rr]=nv
                    else: cc.pop(rr,None)
                changed=True
        if dd:
            pr=min(dd); inv=pow(dd[pr],p-2,p)
            dd={k:v*inv%p for k,v in dd.items()}; cc={k:v*inv%p for k,v in cc.items()}
            piv[pr]=len(data); data.append(dd); coord.append(cc)
    t={r:v%p for r,v in target.items() if v%p}; x=defaultdict(int)
    changed=True
    while changed and t:
        changed=False
        for r in [r for r in t if r in piv]:
            if r not in t: continue
            k=piv[r]; fac=t[r]
            for rr,vv in data[k].items():
                nv=(t.get(rr,0)-fac*vv)%p
                if nv: t[rr]=nv
                else: t.pop(rr,None)
            for rr,vv in coord[k].items(): x[rr]=(x[rr]+fac*vv)%p
            changed=True
    if t: return None
    return {k:v for k,v in x.items() if v}

